Geometry-Preserving Nudged Elastic Band and Dimer Methods under Anisotropic Force Uncertainty

The nudged elastic band (NEB) and Dimer methods are standard tools for computing minimum-energy paths and index-one saddle points in atomistic transition problems. They are increasingly driven by surrogate or learned force models, whose force errors are often anisotropic and spatially varying near transition states and defect cores, where saddle-search iterations are most sensitive. We introduce uncertainty-aware NEB and Dimer methods (UA-NEB, UA-Dimer) that use covariance as an optimizer-level reliability metric while preserving the mean-potential saddle-search equations: an oblique normal projection for NEB and covariance-weighted rotation and translation for Dimer. Both algorithms fit Robbins--Monro recursions; under a local Lyapunov stability hypothesis, verified explicitly for a canonical UA-NEB setting and stated as a hypothesis for UA-Dimer, the stochastic iterations converge almost surely within the corresponding local stability neighborhood. In the analytic benchmark, UA-NEB reduces mean barrier error by $21\%$ relative to stochastic NEB and UA-Dimer reduces the reflected-gradient residual by $22\%$; in the 127-atom tungsten-vacancy benchmark, full UA-NEB reduces mean barrier error by $56\%$ relative to stochastic NEB and by $23\%$ relative to diagonal covariance weighting. These results show that anisotropic uncertainty is most useful when embedded in the constrained geometry of the optimizer rather than collapsed into a scalar acquisition or trust criterion.

==> anc/supp_source/bib.bib <==
% references

@book{evans2022partial,
  title={Partial differential equations},
  author={Evans, Lawrence C},
  volume={19},
  year={2022},
  publisher={American mathematical society}
}

@article{mortensen2018shenfun,
  title={Shenfun: High performance spectral Galerkin computing platform},
  author={Mortensen, Mikael},
  journal={Journal of Open Source Software},
  volume={3},
  number={31},
  pages={1071},
  year={2018}
}

@book{haussuhl2008physical,
  title={Physical properties of crystals: an introduction},
  author={Hauss{\"u}hl, Siegfried},
  year={2008},
  publisher={John Wiley \& Sons}
}

@book{2011Spectral,
  title={Spectral methods : algorithms, analysis and applications},
  author={ Shen, Jie  and  Tang, Tao  and  Wang, Li Lian },
  publisher={Spectral Methods: Algorithms, Analysis and Applications},
  year={2011},
}

@article{2007Cauchy,
  title={Cauchy–Born Rule and the Stability of Crystalline Solids: Static Problems},
  author={ Weinan, E  and  Ming, Pingbing },
  journal={Archive for Rational Mechanics and Analysis},
  volume={183},
  number={2},
  pages={241-297},
  year={2007},
}

@article{braun2025higher,
  title={Higher-order far-field boundary conditions for crystalline defects},
  author={Braun, Julian and Ortner, Christoph and Wang, Yangshuai and Zhang, Lei},
  journal={SIAM Journal on Numerical Analysis},
  volume={63},
  number={2},
  pages={520--541},
  year={2025},
  publisher={SIAM},
  doi={10.1137/24M165836X}
}

@article{mason2017empirical,
  title={An Empirical Potential for Simulating Vacancy Clusters in Tungsten},
  author={Mason, Daniel R. and Nguyen-Manh, Duc and Becquart, Charlotte S.},
  journal={Journal of Physics: Condensed Matter},
  volume={29},
  pages={505501},
  year={2017},
  doi={10.1088/1361-648X/aa9776}
}


@article{barnett1972precise,
  title={The precise evaluation of derivatives of the anisotropic elastic Green's functions},
  author={D. Barnett},
  journal={Phys. Status Solidi B},
  volume={49},
  number={2},
  pages={741--748},
  year={1972},
  publisher={Wiley Online Library}
}

@article{liu1989limited,
  title={On the limited memory BFGS method for large scale optimization},
  author={D. Liu and J. Nocedal},
  journal={Math. Program.},
  volume={45},
  number={1},
  pages={503--528},
  year={1989},
  publisher={Springer}
}


@article{EOS2016,
    title={Analysis of boundary conditions for crystal defect atomistic simulations},
    author={V. Ehrlacher and C. Ortner and A. Shapeev},
    journal={ Arch. Ration. Mech. Anal.},
    volume={222},
    pages={1217--1268},
    year={2016}
}

@article{braun2022asymptotic,
  title={Asymptotic expansion of the elastic far-field of a crystalline defect},
  author={Braun, Julian and Hudson, Thomas and Ortner, Christoph},
  journal={Archive for Rational Mechanics and Analysis},
  volume={245},
  number={3},
  pages={1437--1490},
  year={2022},
  publisher={Springer}
}

@article{hudson2012stability,
  title={On the stability of Bravais lattices and their Cauchy--Born approximations},
  author={T. Hudson and C. Ortner},
  journal={ESAIM: Math. Model. Numer. Anal.},
  volume={46},
  number={1},
  pages={81--110},
  year={2012},
  publisher={EDP Sciences}
}


@incollection{eshelby1956continuum,
  title={The continuum theory of lattice defects},
  author={Eshelby, JD},
  booktitle={Solid state physics},
  volume={3},
  pages={79--144},
  year={1956},
  publisher={Elsevier}
}

@article{nowick1963anelasticity,
  title={Anelasticity and stress-induced ordering of point defects in crystals},
  author={Nowick, AS and Heller, WR},
  journal={Advances in Physics},
  volume={12},
  number={47},
  pages={251--298},
  year={1963},
  publisher={Taylor \& Francis}
}

@article{morrey1957analyticity,
  title={On the analyticity of the solutions of linear elliptic systems of partial differential equations},
  author={Morrey Jr, Charles B and Nirenberg, Louis},
  journal={Communications on Pure and Applied Mathematics},
  volume={10},
  number={2},
  pages={271--290},
  year={1957},
  publisher={Wiley Online Library}
}

@article{trinkle2008lattice,
  title={Lattice Green function for extended defect calculations: Computation and error estimation with long-range forces},
  author={Trinkle, Dallas R},
  journal={Physical Review B},
  volume={78},
  number={1},
  pages={014110},
  year={2008},
  publisher={APS},
  doi={10.1103/PhysRevB.78.014110}
}


@article{chen19,
	Author = {H. Chen and F.Q. Nazar and C. Ortner},
	Journal = {Math. Models Methods Appl. Sci.},
	Volume = {29},
	Year = {2019},
	Pages = {419--492},
	Title = {Geometry equilibration of crystalline defects in quantum and atomistic descriptions}
}

@article{2014-dislift,
  author = {T. Hudson and C. Ortner},
  title = {Analysis of stable screw dislocation configurations in an anti-plane lattice model},
  journal = {SIAM J. Math. Anal.},
  year = {2015},
  volume = {41},
  pages = {291--320},
}

@book{yip2007handbook,
  title={Handbook of materials modeling},
  author={Yip, Sidney},
  year={2007},
  publisher={Springer Science \& Business Media}
}

@article{buze2021numerical,
  title={Numerical-continuation-enhanced flexible boundary condition scheme applied to mode-I and mode-III fracture},
  author={Buze, Maciej and Kermode, James R},
  journal={Physical Review E},
  volume={103},
  number={3},
  pages={033002},
  year={2021},
  publisher={APS}
}

@article{groger2008multiscale,
  title={Multiscale modeling of plastic deformation of molybdenum and tungsten: I. Atomistic studies of the core structure and glide of 1/2\textless 1 1 1\textgreater{} screw dislocations at 0 {K}},
  author={Gr{\"o}ger, R and Bailey, AG and Vitek, V},
  journal={Acta Materialia},
  volume={56},
  number={19},
  pages={5401--5411},
  year={2008},
  publisher={Elsevier}
}

@book{steinhauser2017computational,
  title={Computational multiscale modeling of fluids and solids},
  author={Steinhauser, Martin Oliver},
  year={2017},
  publisher={Springer}
}


@article{braun2020sharp,
  title={Sharp uniform convergence rate of the supercell approximation of a crystalline defect},
  author={Braun, Julian and Ortner, Christoph},
  journal={SIAM Journal on Numerical Analysis},
  volume={58},
  number={1},
  pages={279--297},
  year={2020},
  publisher={SIAM}
}


@article{eshelby1953anisotropic,
  title={Anisotropic elasticity with applications to dislocation theory},
  author={Eshelby, JD and Read, WT and Shockley, W},
  journal={Acta metallurgica},
  volume={1},
  number={3},
  pages={251--259},
  year={1953},
  publisher={Elsevier}
}


@article{cai2003periodic,
  title={Periodic image effects in dislocation modelling},
  author={Cai, Wei and Bulatob, Vasily V and Chang, Jinpeng and Li, Ju and Yip, Sidney},
  journal={Philosophical Magazine},
  volume={83},
  number={5},
  pages={539--567},
  year={2003},
  publisher={Taylor \& Francis}
}

@article{luskin2013atomistic,
  title={Atomistic-to-continuum coupling},
  author={Luskin, Mitchell and Ortner, Christoph},
  journal={Acta Numerica},
  volume={22},
  pages={397--508},
  year={2013},
  publisher={Cambridge University Press}
}

@article{hudson2015analysis,
  title={Analysis of stable screw dislocation configurations in an antiplane lattice model},
  author={Hudson, Thomas and Ortner, Christoph},
  journal={SIAM Journal on Mathematical Analysis},
  volume={47},
  number={1},
  pages={291--320},
  year={2015},
  publisher={SIAM}
}

@article{li2006variational,
  title={Variational boundary conditions for molecular dynamics simulations of solids at low temperature},
  author={Li, Xiantao and Weinan, E},
  journal={Commun. Comput. Phys.},
  volume={1},
  number={1},
  pages={135--175},
  year={2006}
}

@article{li2005multiscale,
  title={Multiscale modeling of the dynamics of solids at finite temperature},
  author={Li, Xiantao and Weinan, E},
  journal={Journal of the Mechanics and Physics of Solids},
  volume={53},
  number={7},
  pages={1650--1685},
  year={2005},
  publisher={Elsevier}
}

@article{braun2019effect,
  title={The effect of crystal symmetries on the locality of screw dislocation cores},
  author={Braun, Julian and Buze, Maciej and Ortner, Christoph},
  journal={SIAM Journal on Mathematical Analysis},
  volume={51},
  number={2},
  pages={1108--1136},
  year={2019},
  publisher={SIAM}
}

@article{olson2023elastic,
  title={Elastic far-field decay from dislocations in multilattices},
  author={Olson, Derek and Ortner, Christoph and Wang, Yangshuai and Zhang, Lei},
  journal={Multiscale Modeling \& Simulation},
  volume={21},
  number={4},
  pages={1379--1409},
  year={2023},
  publisher={SIAM},
  doi={10.1137/22M1502021}
}

@article{ming2007cauchy,
  title={Cauchy--Born rule and the stability of crystalline solids: static problems},
  author={Ming, Pingbing and others},
  journal={Archive for rational mechanics and analysis},
  volume={183},
  number={2},
  pages={241--297},
  year={2007},
  publisher={Springer}
}

@book{anderson2017theory,
  title={Theory of dislocations},
  author={Anderson, Peter M and Hirth, John P and Lothe, Jens},
  year={2017},
  publisher={Cambridge University Press}
}


@article{Daw1984a,
    title={Embedded-atom method: {D}erivation and application to impurities, surfaces, and other defects in metals},
    author={M. S. Daw and M. I. Baskes},
    journal={Phys. Rev. B},
    volume={29},
    pages={6443--6453},
    year={1984}
}


@article{ortner2013justification,
  title={Justification of the Cauchy--Born approximation of elastodynamics},
  author={Ortner, Christoph and Theil, Florian},
  journal={Archive for Rational Mechanics and Analysis},
  volume={207},
  pages={1025--1073},
  year={2013},
  publisher={Springer}
}

@article{stukowski2009visualization,
  title={Visualization and analysis of atomistic simulation data with OVITO--the Open Visualization Tool},
  author={Stukowski, Alexander},
  journal={Modelling and simulation in materials science and engineering},
  volume={18},
  number={1},
  pages={015012},
  year={2009},
  publisher={IOP Publishing}
}

@book{treves2022analytic,
  title={Analytic partial differential equations},
  author={Treves, Fran{\c{c}}ois and others},
  year={2022},
  publisher={Springer}
}


@article{wang2024theoretical,
  title={A theoretical case study of the generalization of machine-learned potentials},
  author={Wang, Yangshuai and Patel, Shashwat and Ortner, Christoph},
  journal={Computer Methods in Applied Mechanics and Engineering},
  volume={422},
  pages={116831},
  year={2024},
  publisher={Elsevier},
  doi={10.1016/j.cma.2024.116831}
}

@article{wang2024posteriori,
  title={A posteriori error estimate and adaptivity for QM/MM models of crystalline defects},
  author={Wang, Yangshuai and Kermode, James R and Ortner, Christoph and Zhang, Lei},
  journal={Computer Methods in Applied Mechanics and Engineering},
  volume={428},
  pages={117097},
  year={2024},
  publisher={Elsevier}
}

@article{wang2021posteriori,
  title={A posteriori error estimates for adaptive qm/mm coupling methods},
  author={Wang, Yangshuai and Chen, Huajie and Liao, Mingjie and Ortner, Christoph and Wang, Hao and Zhang, Lei},
  journal={SIAM Journal on Scientific Computing},
  volume={43},
  number={4},
  pages={A2785--A2808},
  year={2021},
  publisher={SIAM},
  doi={10.1137/20M1353678}
}

@article{chen2022qm,
  title={QM/MM methods for crystalline defects. Part 3: Machine-learned MM models},
  author={Chen, Huajie and Ortner, Christoph and Wang, Yangshuai},
  journal={Multiscale Modeling \& Simulation},
  volume={20},
  number={4},
  pages={1490--1518},
  year={2022},
  publisher={SIAM},
  doi={10.1137/21M1441122}
}

@article{ho2026flexible,
  title={Flexible uncertainty calibration for machine-learned interatomic potentials},
  author={Ho, Cheuk Hin and Ortner, Christoph and Wang, Yangshuai},
  journal={npj Computational Materials},
  year={2026},
  doi={10.1038/s41524-026-02080-3},
  note={Article in press}
}

@article{yu2025conformal,
  title={A conformal prediction framework for uncertainty quantification in physics-informed neural networks},
  author={Yu, Yifan and Ho, Cheuk Hin and Wang, Yangshuai},
  journal={Journal of Computational Physics},
  volume={561},
  pages={114979},
  year={2026},
  eprint={2509.13717},
  archivePrefix={arXiv},
  primaryClass={cs.LG},
  doi={10.1016/j.jcp.2026.114979}
}

@incollection{jonsson1998neb,
  title={Nudged Elastic Band Method for Finding Minimum Energy Paths of Transitions},
  author={J{\'o}nsson, Hannes and Mills, Greg and Jacobsen, Karsten W.},
  booktitle={Classical and Quantum Dynamics in Condensed Phase Simulations},
  editor={Berne, B. J. and Ciccotti, G. and Coker, D. F.},
  pages={385--404},
  year={1998},
  publisher={World Scientific},
  doi={10.1142/9789812839664_0016}
}

@article{henkelman2000improved,
  title={Improved Tangent Estimate in the Nudged Elastic Band Method for Finding Minimum Energy Paths and Saddle Points},
  author={Henkelman, Graeme and J{\'o}nsson, Hannes},
  journal={The Journal of Chemical Physics},
  volume={113},
  number={22},
  pages={9978--9985},
  year={2000},
  doi={10.1063/1.1323224}
}

@article{henkelman2000climbing,
  title={A Climbing Image Nudged Elastic Band Method for Finding Saddle Points and Minimum Energy Paths},
  author={Henkelman, Graeme and Uberuaga, Blas P. and J{\'o}nsson, Hannes},
  journal={The Journal of Chemical Physics},
  volume={113},
  number={22},
  pages={9901--9904},
  year={2000},
  doi={10.1063/1.1329672}
}

@article{henkelman1999dimer,
  title={A Dimer Method for Finding Saddle Points on High Dimensional Potential Surfaces Using Only First Derivatives},
  author={Henkelman, Graeme and J{\'o}nsson, Hannes},
  journal={The Journal of Chemical Physics},
  volume={111},
  number={15},
  pages={7010--7022},
  year={1999},
  doi={10.1063/1.480097}
}

@article{liu2024stability,
  title={Stability of the minimum energy path},
  author={Liu, Xuanyu and Chen, Huajie and Ortner, Christoph},
  journal={Numerische Mathematik},
  volume={156},
  number={1},
  pages={39--70},
  year={2024},
  doi={10.1007/s00211-023-01391-7}
}

@misc{liu2022convergence,
  title={Convergence of the discrete minimum energy path},
  author={Liu, Xuanyu and Chen, Huajie and Ortner, Christoph},
  year={2022},
  eprint={2204.07467},
  archivePrefix={arXiv},
  primaryClass={math.NA}
}

@article{gould2016dimer,
  title={A {Dimer}-Type Saddle Search Algorithm with Preconditioning and Linesearch},
  author={Gould, Nicholas I. M. and Ortner, Christoph and Packwood, David},
  journal={Mathematics of Computation},
  volume={85},
  number={302},
  pages={2939--2966},
  year={2016},
  doi={10.1090/mcom/3096}
}

@article{makri2019preconditioning,
  title={A preconditioning scheme for minimum energy path finding methods},
  author={Makri, Stela and Ortner, Christoph and Kermode, James R.},
  journal={The Journal of Chemical Physics},
  volume={150},
  number={9},
  pages={094109},
  year={2019},
  doi={10.1063/1.5064465}
}

@article{yin2021solutionlandscape,
  title={Searching the Solution Landscape by Generalized High-Index Saddle Dynamics},
  author={Yin, Jianyuan and Yu, Bing and Zhang, Lei},
  journal={Science China Mathematics},
  volume={64},
  pages={1801--1816},
  year={2021},
  doi={10.1007/s11425-020-1737-1}
}

@article{cui2024spring,
  title={Spring pair method of finding saddle points using the minimum energy path as a compass},
  author={Cui, Gang and Jiang, Kai},
  journal={Physical Review E},
  volume={110},
  number={6},
  pages={064123},
  year={2024},
  doi={10.1103/PhysRevE.110.064123}
}

@article{cui2025efficient,
  title={An efficient saddle search method for ordered phase transitions involving translational invariance},
  author={Cui, Gang and Jiang, Kai and Zhou, Tiejun},
  journal={Computer Physics Communications},
  volume={306},
  pages={109381},
  year={2025},
  doi={10.1016/j.cpc.2024.109381}
}

@article{koistinen2017nudged,
  title={Nudged Elastic Band Calculations Accelerated with Gaussian Process Regression},
  author={Koistinen, Olli-Pekka and Dagbjartsd{\'o}ttir, Freyja B. and {\'A}sgeirsson, Vilhj{\'a}lmur and Vehtari, Aki and J{\'o}nsson, Hannes},
  journal={The Journal of Chemical Physics},
  volume={147},
  number={15},
  pages={152720},
  year={2017},
  doi={10.1063/1.4986787}
}

@article{bartok2010gaussian,
  title={Gaussian Approximation Potentials: The Accuracy of Quantum Mechanics, without the Electrons},
  author={Bart{\'o}k, Albert P. and Payne, Mike C. and Kondor, Risi and Cs{\'a}nyi, G{\'a}bor},
  journal={Physical Review Letters},
  volume={104},
  number={13},
  pages={136403},
  year={2010},
  doi={10.1103/PhysRevLett.104.136403}
}

@inproceedings{batatia2022mace,
  title={MACE: Higher Order Equivariant Message Passing Neural Networks for Fast and Accurate Force Fields},
  author={Batatia, Ilyes and Kov{\'a}cs, D{\'a}vid P. and Simm, Gregor N. C. and Ortner, Christoph and Cs{\'a}nyi, G{\'a}bor},
  booktitle={Advances in Neural Information Processing Systems},
  volume={35},
  pages={11423--11436},
  year={2022}
}

@article{frederiksen2004bayesian,
  title={Bayesian Ensemble Approach to Error Estimation of Interatomic Potentials},
  author={Frederiksen, S. L. and Jacobsen, Karsten W. and Brown, K. S. and Sethna, James P.},
  journal={Physical Review Letters},
  volume={93},
  number={16},
  pages={165501},
  year={2004},
  doi={10.1103/PhysRevLett.93.165501}
}

@inproceedings{lakshminarayanan2017simple,
  title={Simple and Scalable Predictive Uncertainty Estimation Using Deep Ensembles},
  author={Lakshminarayanan, Balaji and Pritzel, Alexander and Blundell, Charles},
  booktitle={Advances in Neural Information Processing Systems},
  volume={30},
  year={2017}
}

@article{podryabinkin2017active,
  title={Active Learning of Linearly Parametrized Interatomic Potentials},
  author={Podryabinkin, Evgeny V. and Shapeev, Alexander V.},
  journal={Computational Materials Science},
  volume={140},
  pages={171--180},
  year={2017},
  doi={10.1016/j.commatsci.2017.08.031}
}

@article{kulichenko2023uncertainty,
  title={Uncertainty-Driven Dynamics for Active Learning of Interatomic Potentials},
  author={Kulichenko, Mikhail and Barros, Kipton and Lubbers, Nicholas and Li, Yongjin W. and Messerly, Richard and Tretiak, Sergei and Smith, Justin S. and Nebgen, Benjamin},
  journal={Nature Computational Science},
  volume={3},
  pages={230--239},
  year={2023},
  doi={10.1038/s43588-023-00406-5}
}

@article{perez2025uncertainty,
  title={Uncertainty Quantification for Misspecified Machine Learned Interatomic Potentials},
  author={Perez, Danny and Subramanyam, Aparna P. A. and Maliyov, Ivan and Swinburne, Thomas D.},
  journal={npj Computational Materials},
  volume={11},
  pages={263},
  year={2025},
  doi={10.1038/s41524-025-01758-4}
}

@article{tang2014discrete,
  title={On Discrete Least-Squares Projection in Unbounded Domain with Random Evaluations and Its Application to Parametric Uncertainty Quantification},
  author={Tang, Tao and Zhou, Tao},
  journal={SIAM Journal on Scientific Computing},
  volume={36},
  number={5},
  pages={A2272--A2295},
  year={2014},
  doi={10.1137/140961894}
}

@article{guo2017stochastic,
  title={Stochastic Collocation Methods via {$\ell_1$} Minimization Using Randomized Quadratures},
  author={Guo, Ling and Narayan, Akil and Zhou, Tao and Chen, Yuhang},
  journal={SIAM Journal on Scientific Computing},
  volume={39},
  number={1},
  pages={A333--A359},
  year={2017},
  doi={10.1137/16M1059680}
}

@article{jakeman2017generalized,
  title={A Generalized Sampling and Preconditioning Scheme for Sparse Approximation of Polynomial Chaos Expansions},
  author={Jakeman, John D. and Narayan, Akil and Zhou, Tao},
  journal={SIAM Journal on Scientific Computing},
  volume={39},
  number={3},
  pages={A1114--A1144},
  year={2017},
  doi={10.1137/16M1063885}
}

@article{guo2019data,
  title={Data-Driven Polynomial Chaos Expansions: A Weighted Least-Square Approximation},
  author={Guo, Ling and Liu, Yongle and Zhou, Tao},
  journal={Journal of Computational Physics},
  volume={381},
  pages={129--145},
  year={2019},
  doi={10.1016/j.jcp.2018.12.020}
}

@article{dupuis2016path,
  title={Path-Space Information Bounds for Uncertainty Quantification and Sensitivity Analysis of Stochastic Dynamics},
  author={Dupuis, Paul and Katsoulakis, Markos A. and Pantazis, Yannis and Plech{\'a}{\v c}, Petr},
  journal={SIAM/ASA Journal on Uncertainty Quantification},
  volume={4},
  number={1},
  pages={80--111},
  year={2016},
  doi={10.1137/15M1025645}
}

@article{tsourtis2015parametric,
  title={Parametric Sensitivity Analysis for Stochastic Molecular Systems Using Information Theoretic Metrics},
  author={Tsourtis, Anastasios and Pantazis, Yannis and Katsoulakis, Markos A. and Harmandaris, Vagelis},
  journal={The Journal of Chemical Physics},
  volume={143},
  number={1},
  pages={014116},
  year={2015},
  doi={10.1063/1.4922924}
}

@incollection{robbins1971convergence,
  title={A Convergence Theorem for Non Negative Almost Supermartingales and Some Applications},
  author={Robbins, Herbert and Siegmund, David},
  booktitle={Optimizing Methods in Statistics},
  editor={Rustagi, Jagdish S.},
  pages={233--257},
  year={1971},
  publisher={Academic Press},
  doi={10.1016/B978-0-12-604550-5.50015-8}
}

@book{borkar2008stochastic,
  title={Stochastic Approximation: A Dynamical Systems Viewpoint},
  author={Borkar, Vivek S.},
  series={Texts and Readings in Mathematics},
  volume={48},
  year={2008},
  publisher={Hindustan Book Agency and Cambridge University Press},
  doi={10.1007/978-93-86279-38-5}
}

@book{kushner2003stochastic,
  title={Stochastic Approximation and Recursive Algorithms and Applications},
  author={Kushner, Harold J. and Yin, G. George},
  edition={2},
  year={2003},
  publisher={Springer},
  doi={10.1007/b97441}
}

@article{vineyard1957frequency,
  title={Frequency Factors and Isotope Effects in Solid State Rate Processes},
  author={Vineyard, George H.},
  journal={Journal of Physics and Chemistry of Solids},
  volume={3},
  number={1--2},
  pages={121--127},
  year={1957},
  doi={10.1016/0022-3697(57)90059-8}
}

@article{koistinen2020,
  title={Nudged Elastic Band Calculations Accelerated with {G}aussian Process Regression Based on Inverse Interatomic Distances},
  author={Koistinen, Olli-Pekka and {\'A}sgeirsson, Vilhj{\'a}lmur and Vehtari, Aki and J{\'o}nsson, Hannes},
  journal={Journal of Chemical Theory and Computation},
  volume={15},
  number={12},
  pages={6738--6751},
  year={2019},
  doi={10.1021/acs.jctc.9b00692}
}

@article{vandermause2020fly,
  title={On-the-fly active learning of interpretable {B}ayesian force fields for atomistic rare events},
  author={Vandermause, Jonathan and Torrisi, Steven B. and Batzner, Simon and Xie, Yu and Sun, Lixin and Kolpak, Alexie M. and Kozinsky, Boris},
  journal={npj Computational Materials},
  volume={6},
  number={1},
  pages={20},
  year={2020},
  doi={10.1038/s41524-020-0283-z}
}

@article{ren2013climbing,
  title={A climbing string method for saddle point search},
  author={Ren, Weiqing and Vanden-Eijnden, Eric},
  journal={Journal of Chemical Physics},
  volume={138},
  number={13},
  pages={134105},
  year={2013},
  doi={10.1063/1.4798344}
}

@article{weinan2002string,
  title={String method for the study of rare events},
  author={E, Weinan and Ren, Weiqing and Vanden-Eijnden, Eric},
  journal={Physical Review B},
  volume={66},
  number={5},
  pages={052301},
  year={2002},
  doi={10.1103/PhysRevB.66.052301}
}

@article{leimkuhler2018ensemble,
  title={Ensemble preconditioning for {M}arkov chain {M}onte {C}arlo simulation},
  author={Leimkuhler, Benedict and Matthews, Charles and Weare, Jonathan},
  journal={Statistics and Computing},
  volume={28},
  number={2},
  pages={277--290},
  year={2018},
  doi={10.1007/s11222-017-9730-1}
}


==> anc/supp_source/siamart250211.cls <==
%%
%% This is file `siamart250211.cls', based on article.cls
%% Revision of siam macros for use with LaTeX 2e
%% 
%% February 2025
%%
%% You are not allowed to change this file. 
%% 
%% You are allowed to distribute this file under the condition that 
%% it is distributed together with all of the files in the siam macro 
%% distribution. These are:
%%
%% * siamart250211.cls: Main LaTeX class file (this file)
%% * siamplain.bst: Bibliographic style file for BibTeX
%% * docsiamart.tex: Produces documentation
%% * docsiamart.pdf: Documentation
%% * references.bib: BibTeX database for documentation and examples
%% * ex_article.tex: Template for article
%% * ex_supplement.tex: Template for supplement
%% * ex_shared.tex: Template for article/supplement shared info
%%
%% If you receive only some of these files from someone, complain! 
%% 
%% Please submit suggestions for changes to tex@siam.org.
%% 
%% You are NOT ALLOWED to distribute this file alone. You are NOT 
%% ALLOWED to take money for the distribution or use of either this 
%% file or a changed version, except for a nominal charge for copying 
%% etc. 
%% \CharacterTable
%%  {Upper-case    \A\B\C\D\E\F\G\H\I\J\K\L\M\N\O\P\Q\R\S\T\U\V\W\X\Y\Z
%%   Lower-case    \a\b\c\d\e\f\g\h\i\j\k\l\m\n\o\p\q\r\s\t\u\v\w\x\y\z
%%   Digits        \0\1\2\3\4\5\6\7\8\9
%%   Exclamation   \!     Double quote  \"     Hash (number) \#
%%   Dollar        \$     Percent       \%     Ampersand     \&
%%   Acute accent  \'     Left paren    \(     Right paren   \)
%%   Asterisk      \*     Plus          \+     Comma         \,
%%   Minus         \-     Point         \.     Solidus       \/
%%   Colon         \:     Semicolon     \;     Less than     \<
%%   Equals        \=     Greater than  \>     Question mark \?
%%   Commercial at \@     Left bracket  \[     Backslash     \\
%%   Right bracket \]     Circumflex    \^     Underscore    \_
%%   Grave accent  \`     Left brace    \{     Vertical bar  \|
%%   Right brace   \}     Tilde         \~}
\NeedsTeXFormat{LaTeX2e}[1995/06/01]
%%
% [[[TODO: Update date and version in next line]]]
\ProvidesClass{siamart250211}[2025/02/11 v1.4.6 LaTeX document e-class]
%%
%% >>jeh>> --- Modified Winter 2025 ---
%%
%% Added a fix for cleveref referencing anything defined as a theorem-like environment as a theorem.
%%
%% Added a fix for \label and \refstepcounter due to hyperref and cleveref package changes.
%%
%% >>jeh>> --- Modified Spring 2022 ---
%%
%% Changover from using "AMS subject classifications" to "MSC codes".
%%
%% A correction needed to bypass a recent change to the eqnarray environment.
%%
%% <<tgk<<
%%
\RequirePackage[leqno]{amsmath}[2.14]
\newcommand\@ptsize{}
\newif\if@restonecol
\newif\if@titlepage
\@titlepagefalse
%_%_%_%_%add class option to change hyperref driver for Bakoma
\newif\if@bakoma
\@bakomafalse
%_%_%_%_%add class option to turn of hypdvips
\newif\if@nohypdvips
\@nohypdvipsfalse
%%
%% >>tgk>> --- Removed Summer 2015 --- %back in Winter 2017---MSC
%%
\newif\if@oneeqnum
\@oneeqnumfalse
\newif\if@onetabnum
\@onetabnumfalse
\newif\if@onefignum
\@onefignumfalse
\newif\if@onealgnum
\@onealgnumfalse
\newif\if@onethmnum
\@onethmnumfalse
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "review" class option to turn on features like line
%% numbers for paper under review.
\newif\if@review
\@reviewfalse
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "supplement" class option to change title and labels
%% appropriately for supplemental materials.
\newif\if@supplement
\@supplementfalse
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "hidelinks" class option to hide hyperlinks.
\newif\if@hidelinks
\@hidelinksfalse
%%
%% <<tgk<<
%%
%_%_%_%_%
\newif\if@translated
\@translatedfalse
%_%_%_%_%
%\newif\if@openbib
%\@openbibfalse
\DeclareOption{a4paper}
   {\setlength\paperheight {297mm}%
    \setlength\paperwidth  {210mm}}
\DeclareOption{a5paper}
   {\setlength\paperheight {210mm}%
    \setlength\paperwidth  {148mm}}
\DeclareOption{b5paper}
   {\setlength\paperheight {250mm}%
    \setlength\paperwidth  {176mm}}
\DeclareOption{letterpaper}
   {\setlength\paperheight {11in}%
    \setlength\paperwidth  {8.5in}}
\DeclareOption{legalpaper}
   {\setlength\paperheight {14in}%
    \setlength\paperwidth  {8.5in}}
\DeclareOption{executivepaper}
   {\setlength\paperheight {10.5in}%
    \setlength\paperwidth  {7.25in}}
\DeclareOption{landscape}
   {\setlength\@tempdima   {\paperheight}%
    \setlength\paperheight {\paperwidth}%
    \setlength\paperwidth  {\@tempdima}}
\DeclareOption{10pt}{\renewcommand\@ptsize{0}}
\DeclareOption{11pt}{\renewcommand\@ptsize{1}}
\DeclareOption{12pt}{\renewcommand\@ptsize{2}}
\DeclareOption{twoside}{\@twosidetrue  \@mparswitchtrue}
\DeclareOption{draft}{\setlength\overfullrule{5pt}}
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for new class options
\DeclareOption{review}{\@reviewtrue}
\DeclareOption{supplement}{\@supplementtrue}
\DeclareOption{hidelinks}{\@hidelinkstrue}
\DeclareOption{bakoma}{\@bakomatrue}
\DeclareOption{nohypdvips}{\@nohypdvipstrue}
%%
%% <<tgk<<
%%
\DeclareOption{final}{\setlength\overfullrule{0pt}}
\DeclareOption{notitlepage}{\@titlepagefalse}
\DeclareOption{onecolumn}{\@twocolumnfalse}
\DeclareOption{twocolumn}{\@twocolumntrue}
%%
%% >>tgk>> --- Removed Summer 2015 --- %back in Winter 2017---JEH
%%
% \DeclareOption{leqno}{\input{leqno.clo}}
% \DeclareOption{subeqn}{\input{subeqn.clo}}
\DeclareOption{oneeqnum}{\@oneeqnumtrue}
\DeclareOption{onetabnum}{\@onetabnumtrue}
\DeclareOption{onefignum}{\@onefignumtrue}
\DeclareOption{onealgnum}{\@onealgnumtrue}
\DeclareOption{onethmnum}{\@onethmnumtrue}
%%
%% <<tgk<<
%%
\DeclareOption{translated}{\@translatedtrue} % jan 7 2004
%\DeclareOption{openbib}{\@openbibtrue}
\ExecuteOptions{letterpaper,10pt,twoside,onecolumn,leqno,draft,notitlepage}
\ProcessOptions
%
% eliminate siam10.clo altogether:
%%%%%%%%%%%%%%%%%\input{siam1\@ptsize.clo}
\renewcommand{\normalsize}{%
   \@setfontsize\normalsize\@xpt\@xiipt
   \abovedisplayskip 10\p@ \@plus2\p@ \@minus5\p@
   \abovedisplayshortskip \z@ \@plus3\p@ %5\p@ \@plus1\p@ \@minus2.5\p@
   \belowdisplayshortskip 6\p@ \@plus3\p@ \@minus3\p@ %5\p@ \@plus1\p@ \@minus2.5\p@
   \belowdisplayskip \abovedisplayskip
   \let\@listi\@listI}
\normalsize
\newcommand{\small}{%
   \@setfontsize\small\@ixpt{11}%
   \abovedisplayskip 8.5\p@ \@plus3\p@ \@minus4\p@
   \abovedisplayshortskip \z@ \@plus2\p@
   \belowdisplayshortskip 4\p@ \@plus2\p@ \@minus2\p@
   \def\@listi{\leftmargin\leftmargini
               \topsep \z@ %4\p@ \@plus2\p@ \@minus2\p@
               \parsep \z@ %2\p@ \@plus\p@ \@minus\p@
               \itemsep \parsep}%
   \belowdisplayskip \abovedisplayskip
}
\newcommand{\footnotesize}{%
   \@setfontsize\footnotesize\@viiipt{9.5}%
   \abovedisplayskip 6\p@ \@plus2\p@ \@minus4\p@
   \abovedisplayshortskip \z@ \@plus\p@ %\abovedisplayskip
   \belowdisplayshortskip 3\p@ \@plus\p@ \@minus2\p@ %\belowdisplayskip
   \def\@listi{\leftmargin\leftmargini
               \topsep \z@
               \parsep \z@
               \itemsep \parsep}%
   \belowdisplayskip \abovedisplayskip
}
\newcommand{\scriptsize}{\@setfontsize\scriptsize\@viipt\@viiipt}
\newcommand{\tiny}{\@setfontsize\tiny\@vpt\@vipt}
\newcommand{\large}{\@setfontsize\large\@xiipt{14}}
\newcommand{\Large}{\@setfontsize\Large\@xivpt{18}}
\newcommand{\LARGE}{\@setfontsize\LARGE\@xviipt{22}}
\newcommand{\huge}{\@setfontsize\huge\@xxpt{25}}
\newcommand{\Huge}{\@setfontsize\Huge\@xxvpt{30}}
\if@twocolumn
  \setlength\parindent{1em}
\else
  \setlength\parindent{.25in}
\fi
\setlength\headheight{10\p@}
\setlength\headsep   {.2in}
%\setlength\topskip   {10\p@}
\setlength\footskip{.2in}
\if@compatibility 
 \setlength\maxdepth{4\p@}
\else
 \setlength\maxdepth{.5\topskip} 
\fi
\setlength\@maxdepth\maxdepth
\if@compatibility
  \if@twocolumn
    \setlength\textwidth{410\p@}
  \else
    \setlength\textwidth{5.125in}
  \fi
\else
  \if@twocolumn
    \setlength\textwidth{410\p@}
  \else
    \setlength\textwidth{5.125in}
  \fi
\fi
%\if@compatibility\else
%  \@settopoint\textwidth
%\fi
\if@compatibility
  \setlength\textheight{8.25in}
\else
  \setlength\textheight{8.25in}
\fi
%\addtolength\textheight{\topskip}
\if@compatibility
  \if@twoside
%     \setlength\oddsidemargin   {.5in}
%     \setlength\evensidemargin  {.5in}
     \setlength\marginparwidth {1.25in}
  \else
%     \setlength\oddsidemargin   {.5in}
%     \setlength\evensidemargin  {.5in}
     \setlength\marginparwidth  {1.25in}
  \fi
  \if@twocolumn
     \setlength\oddsidemargin  {30\p@}
     \setlength\evensidemargin {30\p@}
     \setlength\marginparwidth {48\p@}
  \fi
\else
  \if@twoside
%     \setlength\oddsidemargin   {.5in}
%     \setlength\evensidemargin  {.5in}
     \setlength\marginparwidth {1.25in}
  \else
%     \setlength\oddsidemargin   {.5in}
%     \setlength\evensidemargin  {.5in}
     \setlength\marginparwidth {1.25in}
  \fi
  \@settopoint\oddsidemargin
  \@settopoint\marginparwidth
\fi
\if@twocolumn
  \setlength\marginparsep {10\p@}
\else
  \setlength\marginparsep{11\p@}
\fi
\setlength\marginparpush{5\p@}
\if@compatibility
  \setlength\topmargin{\z@}
\else
\setlength\topmargin {\z@}
%  \@settopoint\topmargin
\fi

%% >>tgk>> --- Added Summer 2015 ---
%%
%% Fix to make bookmarks show up when using pdflatex (+hypertex).
\setcounter{tocdepth}{3}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% First step to adding the ntheorem package for theorems, etc. Second
%% step is further down below. Need to split them because this needs
%% to be loaded *before* cleveref and lineno.
\RequirePackage[amsmath,thmmarks,hyperref]{ntheorem}[1.33]
%%
%% <<tgk<<
%%

\setlength\footnotesep{6.65\p@}
\skip\footins 13\p@ \@plus 4\p@ \@minus 2\p@
\setlength\floatsep    {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\textfloatsep{20\p@ \@plus 2\p@ \@minus 4\p@}
\setlength\intextsep   {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\dblfloatsep    {12\p@ \@plus 2\p@ \@minus 2\p@}
\setlength\dbltextfloatsep{20\p@ \@plus 2\p@ \@minus 4\p@}
\setlength\@fptop{0\p@ \@plus 1fil}
\setlength\@fpsep{8\p@ \@plus 2fil}
\setlength\@fpbot{0\p@ \@plus 1fil}
\setlength\@dblfptop{0\p@ \@plus 1fil}
\setlength\@dblfpsep{8\p@ \@plus 2fil}
\setlength\@dblfpbot{0\p@ \@plus 1fil}
\setlength\partopsep{\z@}
\def\@listI{\leftmargin\leftmargini
            \parsep \z@
            \topsep \z@
            \itemsep \parsep}
\let\@listi\@listI
\@listi
\def\@listii {\leftmargin\leftmarginii
              \labelwidth\leftmarginii
              \advance\labelwidth-\labelsep
              \topsep    \z@
              \parsep    \z@
              \itemsep   \parsep}
\def\@listiii{\leftmargin\leftmarginiii
              \labelwidth\leftmarginiii
              \advance\labelwidth-\labelsep
              \topsep    \z@
              \parsep    \z@
              \partopsep \z@
              \itemsep   \topsep}
\def\@listiv {\leftmargin\leftmarginiv
              \labelwidth\leftmarginiv
              \advance\labelwidth-\labelsep}
\def\@listv  {\leftmargin\leftmarginv
              \labelwidth\leftmarginv
              \advance\labelwidth-\labelsep}
\def\@listvi {\leftmargin\leftmarginvi
              \labelwidth\leftmarginvi
              \advance\labelwidth-\labelsep}
%
\setlength\lineskip{1\p@}
\setlength\normallineskip{1\p@}
\renewcommand\baselinestretch{}
%%
%% >>tgk>> Modified Summer 2015
%%
\setlength\parskip{0\p@}
%%
%% <<tgk<<
%%
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301
\setcounter{topnumber}{2}
\renewcommand\topfraction{.9}
\setcounter{bottomnumber}{1}
\renewcommand\bottomfraction{.1}
\setcounter{totalnumber}{3}
\renewcommand\textfraction{.1}
\renewcommand\floatpagefraction{.91}
\setcounter{dbltopnumber}{2}
\renewcommand\dbltopfraction{.7}
\renewcommand\dblfloatpagefraction{.5}

%\renewcommand{\ps@plain}{\let\@mkboth\@gobbletwo%
%  \renewcommand{\@oddhead}{}%
%  \renewcommand{\@evenhead}{}%
%  \renewcommand{\@evenfoot}{\hfil\footnotesize\textrm{\thepage}\hfil}%
%  \renewcommand{\@oddfoot}{\@evenfoot}}
%  
%  \def\copyrightfooter#1{\gdef\@copyrightfooter{#1}}
%  \gdef\@copyrightfooter{}
%  
%%%add copyright footer, per SIAM
%  \renewcommand{\ps@plain}{\let\@mkboth\@gobbletwo%
%  \renewcommand{\@oddhead}{}%
%  \renewcommand{\@evenhead}{}%
%  \renewcommand{\@evenfoot}{\hfil\vtop{\hsize\textwidth\centering\footnotesize\textrm{\thepage}\\[4pt] \@copyrightfooter}\hfil}%
%  \renewcommand{\@oddfoot}{\@evenfoot}}

\newlength{\fromfoliotocopyright}
\setlength{\fromfoliotocopyright}{.75in}

\newcommand{\footercopyright}{}

\newcommand{\f@@terwithc@pyright}[1]{\raisebox{0pt}[\height][0pt]{\vtop{%
  \hbox to \textwidth{\normalfont\footnotesize\hfil\rule{0pt}{14.4pt}#1\hfil}%
  \vskip\fromfoliotocopyright%
  \hbox to \textwidth{\normalfont\normalsize\hfil\footercopyright\hfil}%
  }}%
}

\renewcommand{\ps@plain}{\let\@mkboth\@gobbletwo%
  \renewcommand{\@oddhead}{}%
  \renewcommand{\@evenhead}{}%
  \renewcommand{\@evenfoot}{\f@@terwithc@pyright{\thepage}}%
  \renewcommand{\@oddfoot}{\@evenfoot}}

\def\ps@headings{%
      \renewcommand{\@oddfoot}{\hfil\vtop{\hsize\textwidth\centering\footnotesize\textrm{\strut}\\[4pt] \@copyrightfooter}\hfil}\let\@evenfoot\@oddfoot%
      \def\@evenhead{\rlap{\thepage}\hfil\upshape\footnotesize\leftmark\hfil}%          %!
      \def\@oddhead{\hbox{}\hfil{\upshape\footnotesize\rightmark}\hfil\llap{\thepage}}% %!
      \let\@mkboth\markboth
      \def\sectionmark##1{%
        \markboth {\uppercase{\ifnum \c@secnumdepth >\z@
            \thesection.\hskip 1em\relax\fi
            ##1}}{}}%
      \def\subsectionmark##1{%
        \markright {\ifnum \c@secnumdepth >\@ne
            \thesubsection\hskip 1em\relax \fi
            ##1}}}
            

%\def\ps@myheadings{%
%    \renewcommand{\@oddfoot}{\hfil\vtop{\hsize\textwidth\centering\footnotesize\textrm{\strut}\\[4pt] \@copyrightfooter}\hfil}\let\@evenfoot\@oddfoot%
%    \def\@evenhead{\rlap{\thepage}\hfil\upshape\footnotesize\leftmark\hfil}%          %!
%    \def\@oddhead{\hbox{}\hfil{\upshape\footnotesize\rightmark}\hfil\llap{\thepage}}% %!
%    \let\@mkboth\@gobbletwo
%    \let\sectionmark\@gobble
%    \let\subsectionmark\@gobble
%    }

\def\ps@myheadings{%
    \def\@evenfoot{\f@@terwithc@pyright{}}%
    \let\@oddfoot\@evenfoot
    \def\@evenhead{\rlap{\thepage}\hfil\upshape\footnotesize\leftmark\hfil}%          %!
    \def\@oddhead{\hbox{}\hfil{\upshape\footnotesize\rightmark}\hfil\llap{\thepage}}% %!
    \let\@mkboth\@gobbletwo
    \let\sectionmark\@gobble
    \let\subsectionmark\@gobble
    }


\newcommand\maketitle{\par
  \begingroup\def\@fnsymbol##1{\ensuremath{\ifcase##1\or *\or \dagger\or \ddagger\or
   \mathsection\or \mathparagraph\or \|\or \#\or \dagger\dagger
   \or \ddagger\ddagger\else\@ctrerr\fi}}
    \renewcommand{\thefootnote}{\fnsymbol{footnote}}%
    \def\@makefnmark{\hbox to\z@{$\m@th^{\@thefnmark}$\hss}}%
    \long\def\@makefntext##1{\parindent 1em\noindent
            \hbox to1.8em{\hss$\m@th^{\@thefnmark}$}##1}%
    \if@twocolumn
      \ifnum \col@number=\@ne
        \@maketitle
      \else
        \twocolumn[\@maketitle]%
      \fi
    \else
      \global\@topnum\z@   % Prevents figures from going at top of page.
      \@maketitle
    \fi
    \thispagestyle{plain}\@thanks
  \endgroup
  \setcounter{footnote}{0}%
  \let\maketitle\relax\let\@maketitle\relax
  \gdef\@thanks{}\gdef\@author{}\gdef\@title{}\let\thanks\relax}
%_%_%_%_%
%_%_%_%_% Macros for subtitle (subauthor?), altered slugline/slugger for translated version
%_%_%_%_%
\long\def\subtitle#1{\gdef\@subtitle{\par\vskip8pt\footnotesize#1}}
\def\@subtitle{}
%
\long\def\supertitle#1{\gdef\@supertitle{\par\bfseries#1\vskip17.5pt\par}}
\def\@supertitle{}
%_%_%_%_%
%_%_%_%_%
%_%_%_%_%
%
\def\@translation{}
%

\def\copyrightlineone#1{\gdef\@copyrightlineone{#1}}
\def\copyrightlinetwo#1{\gdef\@copyrightlinetwo{#1}}

\def\@copyrightlineone{Society for Industrial and Applied Mathematics}
\def\@copyrightlinetwo{}


\def\slugger#1#2#3#4#5{\gdef\@slugger{\thispagestyle{plain}%
\vspace*{-36pt}
{\sixptsize\baselineskip10pt
\noindent
\expandafter\csname#1\endcsname.\hspace*{\fill}
{\scriptsize{\copyright}} #2 \@copyrightlineone\vspace*{-1.2mm}\\
Vol.\ #3, No.\ #4, pp.\ #5
\hspace*{\fill} \@translation\@copyrightlinetwo\par}
\normalsize\vskip19.7pt}}
%
\if@translated
\newcommand\tpa{T{\fiveptsize HEORY}~P{\fiveptsize ROBAB.}~A{\fiveptsize PPL}}% added 1/7/04
\def\@translation{Translated from Russian Journal}  
\else%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand\tpa{T{\fiveptsize HEORY}~P{\fiveptsize ROBAB.}~A{\fiveptsize PPL}}% added 1/7/04  
\fi
%
\def\@slugger{}
\def\@slugline{}
%_%_%_%_%
%_%_%_%_%
%_%_%_%_%
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "supplement" class option, to change the title and labels.
\def\siampretitle{}
\def\siamprelabel{}
\if@supplement
\def\siampretitle{Supplementary Materials: }
\def\siamprelabel{SM}
\fi
%%
%% <<tgk<<
%%
\def\@maketitle{%
  \null
\@slugger
  \begin{center}%
\@supertitle%
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Support for supplementary materials
    {\bfseries\MakeUppercase{\siampretitle}\@ucnothanks{\@title}\par}%
%%
%% <<tgk<< 
%%
    \vskip .075in%
    {\footnotesize
      \spaceskip=1.5\fontdimen2\the\font
      \def\and{\ \scriptsize AND }
      \@tempswafalse\expandafter\@doauth\@author\and\relax}%
\@subtitle%
  \end{center}%
  \par
  \vskip .11in}
\def\@ucnothanks#1{\expandafter\@ucnt#1\thanks\relax}
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Fixed capitalization to work with macro for title
\def\@ucnt#1\thanks{\uppercase\expandafter{#1}\futurelet\@tempa\@ucnta}
%%
%% <<tgk<< 
%%
\def\@ucnta{\ifx\@tempa\relax\else\@ucntb\fi}
\def\@ucntb#1\thanks\relax{\thanks{#1}}
\def\@doauth#1\and{\let\@nextdoa=\@doauth
 \def\@tempc{\@ucnothanks{#1}}
 \futurelet\@tempa\@doautha}
\def\@doautha{\ifx\@tempa\relax
  \if@tempswa {\and}\fi
  \let\@nextdoa=\relax
 \else
  \if@tempswa \gdef\and{,\ \scriptsize AND }, \fi
 \fi
 \@tempc\unskip\@tempswatrue\@nextdoa}
\let\and=\relax

\newcommand{\sixptsize}{%
   \@setfontsize\sixptsize{6}{8}}

%%create five-point size
\newcommand{\fiveptsize}{%
   \@setfontsize\fiveptsize{5}{7}}


\newcommand\simac{SIAM J{\fiveptsize OURNAL} M{\fiveptsize ACRO}}
\newcommand\siap{SIAM J.\ A{\fiveptsize PPL}.\ M{\fiveptsize ATH}}
\newcommand\sicomp{SIAM J.\ C{\fiveptsize OMPUT}}
\newcommand\sicon{SIAM J.\ C{\fiveptsize ONTROL}  O{\fiveptsize PTIM}}
\newcommand\sidma{SIAM J.\ D{\fiveptsize ISCRETE} M{\fiveptsize ATH}}
\newcommand\sima{SIAM J.\ M{\fiveptsize ATH}.\ A{\fiveptsize NAL}}
\newcommand\simax{SIAM J.\ M{\fiveptsize ATRIX} A{\fiveptsize NAL}.\ A{\fiveptsize PPL}}
\newcommand\sinum{SIAM J.\ N{\fiveptsize UMER}.\ A{\fiveptsize NAL}}
\newcommand\siopt{SIAM J.\ O{\fiveptsize PTIM}}
\newcommand\sisc{SIAM J.\ S{\fiveptsize CI}.\ C{\fiveptsize OMPUT}}
\newcommand\sirev{SIAM R{\fiveptsize EV}}
\newcommand\mms{M{\fiveptsize ULTISCALE}~M{\fiveptsize ODEL}.~S{\fiveptsize IMUL}} % Added 9/17/02  
   
        
\setcounter{secnumdepth}{3}
\newcounter {section}
\newcounter {subsection}[section]
\newcounter {subsubsection}[subsection]
\newcounter {paragraph}[subsubsection]
\newcounter {subparagraph}[paragraph]
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Adding supplement support.
\renewcommand\thesection       {\siamprelabel\arabic{section}}
%%
%% <<tgk<<
%%
\renewcommand\thesubsection    {\thesection.\arabic{subsection}}
\renewcommand\thesubsubsection {\thesubsection.\arabic{subsubsection}}
\renewcommand\theparagraph     {\thesubsubsection.\arabic{paragraph}}
\renewcommand\thesubparagraph  {\theparagraph.\arabic{subparagraph}}




\def\nopunct{\def\@mypunct{}}
\gdef\@mypunct{.}
\def\punct{\gdef\@mypunct{.}}


\def\@sect#1#2#3#4#5#6[#7]#8{\ifnum #2>\c@secnumdepth
     \def\@svsec{}\else 
     \refstepcounter{#1}\edef\@svsec{\csname the#1\endcsname.\hskip .5em }\fi
     \@tempskipa #5\relax
      \ifdim \@tempskipa>\z@ 
        \begingroup #6\relax
          \@hangfrom{\hskip #3\relax\@svsec}{\interlinepenalty \@M #8\par}
        \endgroup
       \csname #1mark\endcsname{#7}\addcontentsline
         {toc}{#1}{\ifnum #2>\c@secnumdepth \else
                      \protect\numberline{\csname the#1\endcsname}\fi
                    #7}\else
        \def\@svsechd{#6\hskip #3\@svsec #8\@mypunct\csname #1mark\endcsname
                      {#7}\addcontentsline
                           {toc}{#1}{\ifnum #2>\c@secnumdepth \else
                             \protect\numberline{\csname the#1\endcsname}\fi
                       #7}}\fi
     \@xsect{#5}}
\def\@ssect#1#2#3#4#5{\@tempskipa #3\relax
   \ifdim \@tempskipa>\z@
     \begingroup #4\@hangfrom{\hskip #1}{\interlinepenalty \@M
#5\@mypunct\par}\endgroup
   \else \def\@svsechd{#4\hskip #1\relax #5\@mypunct}\fi
    \@xsect{#3}}

              
\newcommand\section{\@startsection{section}{1}{.25in}%
                                   {1.3ex \@plus .5ex \@minus .2ex}%
                                   {-.5em \@plus -.1em}%
                                   {\reset@font\normalsize\bfseries}}
\newcommand\subsection{\@startsection{subsection}{2}{.25in}%
                                     {1.3ex\@plus .5ex \@minus .2ex}%
                                     {-.5em \@plus -.1em}%
                                     {\reset@font\normalsize\bfseries}}
\newcommand\subsubsection{\@startsection{subsubsection}{3}{.25in}%
                                     {1.3ex\@plus .5ex \@minus .2ex}%
                                     {-.5em \@plus -.1em}%
                                     {\reset@font\normalsize\bfseries}}
\newcommand\paragraph{\@startsection{paragraph}{4}{.25in}%
                                    {\parskip}%
                                    {-.5em plus -.1em}%
                                    {\reset@font\normalsize\itshape}}
\newcommand\subparagraph{\@startsection{subparagraph}{5}{\parindent}%
                                       {\parskip}%
                                       {-.5em plus -.1em}%
                                      {\reset@font\normalsize\itshape}}
\if@twocolumn
  \setlength\leftmargini  {2em}
\else
  \setlength\leftmargini  {0.5in}
\fi
\setlength\leftmarginii  {22pt}
\setlength\leftmarginiii {18.7pt}
\setlength\leftmarginiv  {17pt}
\if@twocolumn
  \setlength\leftmarginv  {.5em}
  \setlength\leftmarginvi {.5em}
\else
  \setlength\leftmarginv  {10pt}
  \setlength\leftmarginvi {10pt}
\fi
\setlength  \leftmargin{\leftmargini}
\setlength  \labelsep  {.5em}
\setlength  \labelwidth{\leftmargini}
\addtolength\labelwidth{-\labelsep}
\@beginparpenalty -\@lowpenalty
\@endparpenalty   -\@lowpenalty
\@itempenalty     -\@lowpenalty
\renewcommand\theenumi{\arabic{enumi}}
\renewcommand\theenumii{\alph{enumii}}
\renewcommand\theenumiii{\roman{enumiii}}
\renewcommand\theenumiv{\Alph{enumiv}}
\newcommand\labelenumi{\textup{\theenumi.}}
\newcommand\labelenumii{\textup{(\theenumii)}}
\newcommand\labelenumiii{\textup{\theenumiii.}}
\newcommand\labelenumiv{\textup{\theenumiv.}}
\renewcommand\p@enumii{\theenumi}
\renewcommand\p@enumiii{\theenumi\theenumii}
\renewcommand\p@enumiv{\p@enumiii\theenumiii}
\newcommand\labelitemi{$\m@th\bullet$}
\newcommand\labelitemii{\normalfont\bfseries --}
\newcommand\labelitemiii{$\m@th\ast$}
\newcommand\labelitemiv{$\m@th\cdot$}
\newenvironment{description}
               {\list{}{\labelwidth\z@ \itemindent-\leftmargin
                        \let\makelabel\descriptionlabel}}
               {\endlist}
\newcommand\descriptionlabel[1]{\hspace\labelsep
                                \normalfont\bfseries #1}
\newcounter{rmnum}
\newenvironment{romannum}
               {\begin{list}{{\upshape (\roman{rmnum})}}{\usecounter{rmnum}
                \setlength{\leftmargin}{0pt}
                \setlength{\itemindent}{42pt}}}{\end{list}}
\newcounter{muni}
\newenvironment{remunerate}
               {\begin{list}{{\upshape \arabic{muni}.}}{\usecounter{muni}
                \setlength{\leftmargin}{0pt}
                \setlength{\itemindent}{38pt}}}{\end{list}}
                                
\newenvironment{@abssec}[1]{%
     \if@twocolumn
       \section*{#1}%
     \else
       \vspace{.05in}\footnotesize
       \parindent .2in
         {\upshape\bfseries #1. }\ignorespaces 
     \fi}
     {\if@twocolumn\else\par\vspace{.1in}\fi}

\newenvironment{@doisec}[1]{%
     \if@twocolumn
       \section*{#1}%
     \else
       \vspace{.05in}\footnotesize
       \parindent .2in
         {\upshape\bfseries #1. }\ignorespaces\ignorespaces
     \fi}
     {\if@twocolumn\else\par\vspace{.1in}\fi}

\newenvironment{abstract}{\begin{@abssec}{\abstractname}}{\end{@abssec}}
\newenvironment{keywords}{\begin{@abssec}{\keywordsname}}{\end{@abssec}}
\newenvironment{keyword}{\begin{@abssec}{\keywordname}}{\end{@abssec}}
\newenvironment{MSCcodes}{\begin{@abssec}{\MSCcodesname}}{\end{@abssec}}
\newenvironment{MSCcode}{\begin{@abssec}{\MSCcodename}}{\end{@abssec}}
\newenvironment{AMS}{\begin{@abssec}{\AMSname}}{\end{@abssec}}
\newenvironment{AM}{\begin{@abssec}{\AMname}}{\end{@abssec}}
%\newenvironment{PII}{\begin{@abssec}{\PIIname}}{\end{@abssec}}
\newenvironment{DOI}{\begin{@doisec}{\DOIname}}{\end{@doisec}}


\newenvironment{verse}
               {\let\\=\@centercr
                \list{}{\itemsep      \z@
                        \itemindent   -1.5em%
                        \listparindent\itemindent
                        \rightmargin  \leftmargin
                        \advance\leftmargin 1.5em}%
                \item[]}
               {\endlist}
\newenvironment{quotation}
               {\list{}{\listparindent 1.5em%
                        \itemindent    \listparindent
                        \rightmargin   \leftmargin
                        \parsep        \z@ \@plus\p@}%
                \item[]}
               {\endlist}
\newenvironment{quote}
               {\list{}{\rightmargin\leftmargin}%
                \item[]}
               {\endlist}
               
%\def\@begintheorem#1#2{\vspace{\abovedisplayskip}\par\bgroup{\scshape #1\ #2. }\it\ignorespaces}
%\def\@opargbegintheorem#1#2#3{\par\bgroup%
%   {\scshape #1\ #2\ ({\upshape #3}). }\it\ignorespaces}
%\def\@endtheorem{\egroup\vspace{\belowdisplayskip}}
%\def\proof{\par{\it Proof}. \ignorespaces}
%
%\def\endproof{\vbox{\hrule height0.6pt\hbox{%
%   \vrule height1.3ex width0.6pt\hskip0.8ex
%   \vrule width0.6pt}\hrule height0.6pt
%  }}

\newlength{\@sectionspace}
\setlength{\@sectionspace}{1.3ex \@plus .5ex \@minus .2ex} %the space added before a new section
\newlength{\@negsectionspace}
\setlength{\@negsectionspace}{-1.3ex \@plus -.5ex \@minus -.2ex} %its negation

%%
%% >>jeh>> --- Added Summer 2016 ---
%%
%% Adding ORCID support.

\newcommand{\orcid}[1]{\ignorespaces}

%%
%% >>tgk>> --- Removed Summer 2015 ---
%% 
%\newcommand{\insertsectionspace}{\addvspace{\@sectionspace}}
%\newcommand{\removesectionspace}{\vspace{\@negsectionspace}} %I didn't end up needing these, but they might be needed somewhere
%
% \def\@begintheorem#1#2{\par\addvspace{\@sectionspace}{\scshape #1\ #2. }\itshape\ignorespaces}
%
% \def\@opargbegintheorem#1#2#3{\par\addvspace{\@sectionspace}{\scshape #1\ #2\ ({\upshape #3}). }\itshape\ignorespaces}
%
% \def\@endtheorem{\par\addvspace{\@sectionspace}}
%
% \def\proof{\par\addvspace{\@sectionspace}\textit{Proof}. \ignorespaces}
%
% \newcommand{\@proofbox}{\vbox{\hrule height0.6pt\hbox{\vrule height1.3ex width0.6pt\hskip0.8ex\vrule width0.6pt}\hrule height0.6pt}}
%
% \def\endproof{\ifmmode\@proofbox\else\@proofbox\par\addvspace{\@sectionspace}\fi}
%
% \if@onethmnum
%   \newtheorem{theorem}{Theorem}
%   \newtheorem{lemma}[theorem]{Lemma}
%   \newtheorem{corollary}[theorem]{Corollary}
%   \newtheorem{proposition}[theorem]{Proposition}
%   \newtheorem{definition}[theorem]{Definition}
% \else
%   \newtheorem{theorem}{Theorem}[section]
%   \newtheorem{lemma}[theorem]{Lemma}
%   \newtheorem{corollary}[theorem]{Corollary}
%   \newtheorem{proposition}[theorem]{Proposition}
%   \newtheorem{definition}[theorem]{Definition}
% \fi
%%
%% <<tgk<<
%%

% FROM FIXUP.STY
% We now redefine the eqnarray environment to correct the space around
% the operator.   Any changes to the definition in LaTeX itself
% will cause the `Warning: unable...'
% message to appear.  If this happens it will be necessary to update the
% definition of  \@tempb below and incorperate the changes into
% the new definitions of \eqnarray.
 
 
% This is the current definition of \eqnarray for the fleqn document style
% latex.ltx
 
\def\@tempb{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}

%not comparing against \@tempb anymore

%\ifx\eqnarray\@tempb    % Try the default eqnarray environment
  \def\eqnarray{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne \hfil$\displaystyle{{}##{}}$\hfil
      &\global\@eqcnt\tw@ $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}
%\else    \typeout{Warning: Unable to fix unknown version of \string\eqnarray.}
%\fi
 
\def\@tempb{}

%%
%% >>tgk>> --- Removed Summer 2015 ---
%%
%% New Mathops.

% \newcommand\const{\mathop{\operator@font const}\nolimits}
% \newcommand\diag{\mathop{\operator@font diag}\nolimits}
% \newcommand\grad{\mathop{\operator@font grad}\nolimits}
% \newcommand\Range{\mathop{\operator@font Range}\nolimits}
% \newcommand\rank{\mathop{\operator@font rank}\nolimits}
% \newcommand\supp{\mathop{\operator@font supp}\nolimits}
%%
%% <<tgk<<
%%

%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% The original changes to introduce the appendix didn't work
%% correctly. In particular, calling \section*{Acknowledgments} after
%% declaring \appendix produced an appendix with a letter (i.e.,
%% Appendix B) but no title --- exactly the reverse of what we would
%% expect. Now, using \section* produces what you would expect, i.e.,
%% just the title "Acknowledgments". The SIAM style guide also allows
%% a numbered but untitled section, so the command \appendixnotitle is
%% defined to facilitate that. Not sure it should be explicitly
%% documented??
%%

\newcommand\gobblepars{%
    \@ifnextchar\par%
        {\expandafter\gobblepars\@gobble}%
        {}}

\newcommand\appendix{%
  \setcounter{section}{0}
  \setcounter{subsection}{0}
  \renewcommand\thesection{\Alph{section}}
  \renewcommand{\section}{\secdef\append\sappend}
  \newcommand{\appendixnotitle}{%
    \refstepcounter{section}%
    {\par\addvspace{\@sectionspace} 
      \reset@font\normalsize\bfseries\appendixname\ \thesection. \gobblepars}%
    \addcontentsline{toc}{section}{\appendixname~\thesection}%
    }
}

\newcommand\append[2][?]{%
  \refstepcounter{section}%
  {\par\addvspace{\@sectionspace} 
    \reset@font\normalsize\bfseries\appendixname\ \thesection. #2\@mypunct{} }%
  \addcontentsline{toc}{section}{\appendixname~\thesection. #2}%
  \gobblepars
}

\newcommand\sappend[1]{%
  {\par\addvspace{\@sectionspace} 
    \reset@font\normalsize\bfseries#1\@mypunct{} }%
  \addcontentsline{toc}{section}{#1}%
  \gobblepars
}
%% 
%% <<tgk<<
%%

\setlength\arraycolsep{5\p@}
\setlength\tabcolsep{6\p@}
\setlength\arrayrulewidth{.4\p@}
\setlength\doublerulesep{2\p@}
\setlength\tabbingsep{\labelsep}
\skip\@mpfootins = \skip\footins
\setlength\fboxsep{3\p@}
\setlength\fboxrule{.4\p@}


\newcounter{figure}
%%
%% >>tgk>> --- Modified Summer 2015 ---
%%
%% Added \siamprelabel for supplement.
\renewcommand\thefigure{\siamprelabel\@arabic\c@figure}
%%
%% <<tgk<<
%%
\def\fps@figure{tp}
\def\ftype@figure{1}
\def\ext@figure{lof}
\def\fnum@figure{\figurename~\thefigure}
\newenvironment{figure}
               {\@float{figure}}
               {\end@float}
\newenvironment{figure*}
               {\@dblfloat{figure}}
               {\end@dblfloat}
\newcounter{table}
%%
%% >>tgk>>  Modified Summer 2015
%%
%% Adding support for supplement
\renewcommand{\thetable}{\siamprelabel\@arabic\c@table}
%%
%% <<tgk<<
%%
\def\fps@table{tp}
\def\ftype@table{2}
\def\ext@table{lot}
\def\fnum@table{\tablename~\thetable}
\newenvironment{table}
               {\@float{table}}
               {\end@float}
\newenvironment{table*}
               {\@dblfloat{table}}
               {\end@dblfloat}
\newlength\abovecaptionskip
\newlength\belowcaptionskip
\setlength\abovecaptionskip{10\p@}
\setlength\belowcaptionskip{10\p@}
\def\@figtxt{figure}
\long\def\@makecaption#1#2{%
    \footnotesize
    \setlength{\parindent}{1.5pc}
  \ifx\@captype\@figtxt
    \vskip\abovecaptionskip
    \setbox\@tempboxa\hbox{{\normalfont\scshape #1}. {\normalfont\itshape #2}}%
    \ifdim \wd\@tempboxa >\hsize
      {\normalfont\scshape #1}. {\normalfont\itshape #2}\par
    \else
      \global\@minipagefalse
      \hb@xt@\hsize{\hfil\box\@tempboxa\hfil}%
    \fi
  \else
    \hbox to\hsize{\hfil{\normalfont\scshape #1}\hfil}%
    \setbox\@tempboxa\hbox{{\normalfont\itshape #2}}%
    \ifdim \wd\@tempboxa >\hsize
      {\normalfont\itshape #2}\par
    \else
     \global\@minipagefalse
      \hb@xt@\hsize{\hfil\box\@tempboxa\hfil}%
    \fi
    \vskip\belowcaptionskip
  \fi}
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch{\relax}{\mathcal}}
\DeclareRobustCommand*\mit{\@fontswitch{\relax}{\mathnormal}}
\newcommand\@pnumwidth{1.55em}
\newcommand\@tocrmarg {2.55em}
\newcommand\@dotsep{4.5}

\newdimen\bibindent
\bibindent=16pt
\newenvironment{thebibliography}[1]
     {\par\addvspace{.25in}
     \begin{center}
     \footnotesize\uppercase\expandafter{\refname}%
     \addcontentsline{toc}{section}{References}
     \end{center}
     \@mkboth{\uppercase\expandafter{\refname}}{\uppercase\expandafter{\refname}}
     \addvspace{.15in}\nopagebreak%
%%
%% >>tgk>> --- Modified Summer 2015
%%
%% Adding supplement support by inserting \siamprelabel
      \list{\@biblabel{\siamprelabel\arabic{enumi}}}%
%%
%% <<tgk<<
%%
           {\settowidth\labelwidth{\@biblabel{#1}}%
            \leftmargin\labelwidth
            \advance\leftmargin\labelsep
%            \if@openbib
              \advance\leftmargin\bibindent
              \itemindent -\bibindent
              \listparindent \itemindent
              \parsep \z@
%            \fi
            \usecounter{enumi}%
            \let\p@enumi\@empty
            \renewcommand\theenumi{\arabic{enumi}}}%
%      \if@openbib
%        \renewcommand\newblock{\par}
%      \else
        \renewcommand\newblock{\hskip .11em \@plus.33em \@minus.07em}%
%      \fi
      \sloppy\clubpenalty4000\widowpenalty4000%
      \sfcode`\.=\@m\relax\footnotesize}
     {\def\@noitemerr
       {\@latex@warning{Empty `thebibliography' environment}}%
      \endlist}
\newcommand\newblock{}
\newenvironment{theindex}
               {\if@twocolumn
                  \@restonecolfalse
                \else
                  \@restonecoltrue
                \fi
                \columnseprule \z@
                \columnsep 35\p@
                \twocolumn[\section*{\indexname}]%
                \@mkboth{\uppercase{\indexname}}%
                        {\uppercase{\indexname}}%
                \thispagestyle{plain}\parindent\z@
                \parskip\z@ \@plus .3\p@\relax
                \let\item\@idxitem}
               {\if@restonecol\onecolumn\else\clearpage\fi}
\newcommand\@idxitem  {\par\hangindent 40\p@}
\newcommand\subitem   {\par\hangindent 40\p@ \hspace*{20\p@}}
\newcommand\subsubitem{\par\hangindent 40\p@ \hspace*{30\p@}}
\newcommand\indexspace{\par \vskip 10\p@ \@plus5\p@ \@minus3\p@\relax}
\renewcommand\footnoterule{%
  \kern-3\p@
  \hrule width .5in
  \kern 2.6\p@}
\long\def\@makefntext#1{%
    \parindent .25in%
    \noindent
    \hbox to .25in{\hss\@makefnmark}#1}
\newcommand\contentsname{Contents}
\newcommand\listfigurename{List of Figures}
\newcommand\listtablename{List of Tables}
\newcommand\refname{References}
\newcommand\indexname{Index}
\newcommand\figurename{Fig.}
\newcommand\tablename{Table}
\newcommand\partname{Part}
\newcommand\appendixname{Appendix}
\newcommand\abstractname{Abstract}
\newcommand\keywordsname{Key words}
\newcommand\keywordname{Key word}
\newcommand\MSCcodesname{MSC codes}
\newcommand\MSCcodename{MSC code}
\newcommand\AMSname{AMS subject classifications}
\newcommand\AMname{AMS subject classification}
%\newcommand\PIIname{PII}
\newcommand\DOIname{DOI\@}
%\newcommand\URL{\protect\\ \hspace*{15.37pt}http://www.siam.org/journals/}
\newcommand\URL[1]{\protect\\ \hspace*{15.37pt}\protect\href{https://doi.org/#1}{https://doi.org/#1}}
\newcommand\today{\ifcase\month\or
  January\or February\or March\or April\or May\or June\or
  July\or August\or September\or October\or November\or December\fi
  \space\number\day, \number\year}
\newcommand\funding[1]{\protect\\ \hspace*{15.37pt}{\bfseries Funding:} #1}
\newcommand\sameauthor{\leavevmode\vrule height 2pt depth -1.6pt width 23pt}
\setlength\columnsep{10\p@}
\setlength\columnseprule{0\p@}
\pagestyle{plain}
\pagenumbering{arabic}      % Arabic page numbers

%%
%% >>tgk>> --- Removed Summer 2015 ---
%%
% \if@compatibility%
% \else
%   \if@oneeqnum
%   \else
%      \@addtoreset{equation}{section}   %  \section resets 'equation' counter
%      \renewcommand{\theequation}{\thesection.\arabic{equation}}  
%   \fi
%
%   \if@onefignum
%   \else
%     \@addtoreset{figure}{section}
%     \renewcommand{\thefigure}{\thesection.\@arabic\c@figure}
%   \fi
%
%   \if@onetabnum
%   \else
%     \@addtoreset{table}{section}
%     \renewcommand{\thetable}{\thesection.\@arabic\c@table}
%   \fi
%
%   \if@onethmnum
%   \else
%     \@addtoreset{theorem}{section}
%     \renewcommand{\thetheorem}{\thesection.\arabic{theorem}}
%   \fi
% \fi
%%
%% <<tgk<<
%%

\onecolumn

\gdef\@siamlabel@error#1#2{%
   \GenericError{%
      \space\space\space\@spaces\@spaces\@spaces
   }{%
      SIAM Label Error: #1%
   }{%
      Correct multiply-defined labels.%
   }{#2}%
}

%% >>jeh>> fix for \label and \refstepcounter due to hyperref changes
%%
%%% causes multiply defined labels to generate errors
%%\def\@newl@bel#1#2#3{%
%%  \@ifundefined{#1@#2}%
%%    \relax
%%    {\gdef \@multiplelabels {%
%%      \@latex@warning@no@line{Label `#2' multiply defined}}%
%%      \@siamlabel@error{There were multiply-defined labels}{}}%
%%  \global\@namedef{#1@#2}{#3}}
%%\def\newlabel{\@newl@bel r}
%%\@onlypreamble\@newl@bel
%%\let \@multiplelabels \relax
%%\def\label#1{\@bsphack
%%  \protected@write\@auxout{}%
%%         {\string\newlabel{#1}{{\@currentlabel}{\thepage}}}%
%%  \@esphack}
%%\def\refstepcounter#1{\stepcounter{#1}%
%%    \protected@edef\@currentlabel
%%       {\csname p@#1\endcsname\csname the#1\endcsname}%
%%}
%%%

% \def\newarticle{\input{newart.tex}}

% \RequirePackage[dvips]{color}
%%
%% >>tgk>> --- Removed Summer 2015 ---
%%

% %\definecolor{header1}{cmyk}{.9,.5,0,.35}
% %\definecolor{blue1}{cmyk}{.9,.7,0,0}
% %\definecolor{blue2}{cmyk}{.93,.95,.2,.07}
% %\definecolor{maroon}{cmyk}{.4,1,.3,.2}
% %\definecolor{gold1}{cmyk}{.2,.2,1,.1}
% %\definecolor{gray}{cmyk}{0,0,0,.5}
% %\definecolor{green1}{cmyk}{1,0,1,0}
% %\definecolor{proofcolor}{cmyk}{1,0,1,0}
% %\definecolor{red1}{cmyk}{0,1,.8,0}
% %\definecolor{orange1}{cmyk}{0,.55,1,0}
% %\definecolor{strip}{cmyk}{.6,.1,.1,.1}

% \definecolor{header1}{cmyk}{0,0,0,1}
% \definecolor{blue1}{cmyk}{0,0,0,1}
% \definecolor{blue2}{cmyk}{0,0,0,1}
% \definecolor{maroon}{cmyk}{0,0,0,1}
% \definecolor{gold1}{cmyk}{0,0,0,1}
% \definecolor{gray}{cmyk}{0,0,0,1}
% \definecolor{green1}{cmyk}{0,0,0,1}
% \definecolor{proofcolor}{cmyk}{0,0,0,1}
% \definecolor{red1}{cmyk}{0,0,0,1}
% \definecolor{orange1}{cmyk}{0,0,0,1}
% \definecolor{strip}{cmyk}{0,0,0,1}


% \RequirePackage[]{graphics,graphicx}
% \RequirePackage[colorlinks,naturalnames=false,hypertexnames=false,breaklinks]{hyperref}%new
% \urlstyle{same}
% \usepackage{breakurl}%new
% \def\wwwbrowser{C:\string\Program\space
% Files\string\Plus!\string\Microsoft\space
% Internet\string\iexplore.exe}
% %\definecolor{extlink}{cmyk}{.05,1,1,.45}
% %\definecolor{intlink}{cmyk}{1,0,1,.5}
% %\definecolor{softpage}{cmyk}{0,0.01,.05,0}
% \definecolor{extlink}{cmyk}{0,0,0,0.7}
% \definecolor{intlink}{cmyk}{0,0,0,0.7}
% \definecolor{softpage}{cmyk}{0,0,0,0.7}

% \def\@linkcolor{intlink}
% \def\@anchorcolor{black}
% \def\@citecolor{intlink}
% \def\@filecolor{cyan}
% \def\@urlcolor{extlink}
% \def\@menucolor{red}
%%
%% <<tgk<<
%%
%%%\def\@pagecolor{softpage}

%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for cross-reference (xr-hyper).
\RequirePackage{xr-hyper}[6.00]
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
\RequirePackage{ifpdf}[2.3]
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for cross-reference hyperlinks
%% (hyperref). Made it so that it works for both dvi/ps and pdf
%% (ifpdf, breakurl).
%%
\if@bakoma
\RequirePackage[dvips]{hyperref}[6.83]
\else
\RequirePackage{hyperref}[6.83]
\fi
\hypersetup{
  colorlinks=false,
  frenchlinks=false,
  pdfborder={0 0 0},
  naturalnames=false,
  hypertexnames=false,
  breaklinks
}
\urlstyle{same}
\ifpdf
\usepackage{graphics,graphicx}
\usepackage{epstopdf}
\else
\usepackage{graphics,graphicx}
   \RequirePackage{breakurl}[1.40]
   \if@nohypdvips
   \else
   \usepackage{hypdvips}
   \fi
\fi
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%% 
\RequirePackage{xcolor}[2.11]
\colorlet{siaminlinkcolor}{green!50!black}
\colorlet{siamexlinkcolor}{red!50!black}
\colorlet{siamreviewcolor}{black!50}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%% 
%% Add support for color in order to color the hyperlinks.
%% 
\if@hidelinks
\hypersetup{ hidelinks }
\else
\hypersetup{
  colorlinks = true,
  allcolors = siaminlinkcolor,
  urlcolor = siamexlinkcolor,
}
\fi
%%
%% <<tgk<<
%%
\newcommand{\email}[1]{\protect\href{mailto:#1}{#1}}
%%
%% >>tgk>> --- Modified Summer 2015 ---
%% 
\newcommand{\mref}[1]{\burlalt{mailto:#1}{#1}}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Removed Summer 2015 ---
%\newcommand{\web}[1]{\href{#1}{#1}}
%%
%% <<tgk<< 
%%

%%%\pagecolor{softpage}


%%%%to fix link jump to "bottom" of float
\RequirePackage[all]{hypcap} [1.11]

\setlength{\parskip}{1\parskip}

%%
%% >>tgk>> --- Added Summer 2015 ---
%%
% This needs to be loaded *before* cleveref
\RequirePackage{algorithm}[0.1]
\renewcommand{\ALG@name}{Algorithm}
\renewcommand\thealgorithm{\siamprelabel\@arabic\c@algorithm}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Adding cleveref package for smart citations, with customizations to
%% make it act like SIAM expects.
\RequirePackage[capitalize,nameinlink]{cleveref}[0.19]

% Per SIAM Style Manual, "section" should be lowercase
\crefname{section}{section}{sections}
\crefname{subsection}{subsection}{subsections}
\Crefname{section}{Section}{Sections}
\Crefname{subsection}{Subsection}{Subsections}

% Per SIAM Style Manual, "Figure" should be spelled out in references
\Crefname{figure}{Figure}{Figures}

% Per SIAM Style Manual, don't say equation in front on an equation.
\crefformat{equation}{\textup{#2(#1)#3}}
\crefrangeformat{equation}{\textup{#3(#1)#4--#5(#2)#6}}
\crefmultiformat{equation}{\textup{#2(#1)#3}}{ and \textup{#2(#1)#3}}
{, \textup{#2(#1)#3}}{, and \textup{#2(#1)#3}}
\crefrangemultiformat{equation}{\textup{#3(#1)#4--#5(#2)#6}}%
{ and \textup{#3(#1)#4--#5(#2)#6}}{, \textup{#3(#1)#4--#5(#2)#6}}{, and \textup{#3(#1)#4--#5(#2)#6}}

% But spell it out at the beginning of a sentence.
\Crefformat{equation}{#2Equation~\textup{(#1)}#3}
\Crefrangeformat{equation}{Equations~\textup{#3(#1)#4--#5(#2)#6}}
\Crefmultiformat{equation}{Equations~\textup{#2(#1)#3}}{ and \textup{#2(#1)#3}}
{, \textup{#2(#1)#3}}{, and \textup{#2(#1)#3}}
\Crefrangemultiformat{equation}{Equations~\textup{#3(#1)#4--#5(#2)#6}}%
{ and \textup{#3(#1)#4--#5(#2)#6}}{, \textup{#3(#1)#4--#5(#2)#6}}{, and \textup{#3(#1)#4--#5(#2)#6}}

% Make number non-italic in any environment.
\crefdefaultlabelformat{#2\textup{#1}#3}

%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Setting up theorems using ntheorem package, customizing to do the
%% indentations and other features that SIAM likes. Also, adding
%% macros that can be use to declare additional theorem-like
%% environments. The \newtheorem calls have to happen /after/ loading
%% cleveref when using ntheorem and sharing the same numbering.

% We fix the default style to have the indents that SIAM wants before
% theorem and proof definitions.
\renewtheoremstyle{plain}% Allow loooong optional labels for theorems???? JR
 {\item[\hskip\labelsep\hskip\parindent \theorem@headerfont ##1\ \textup{##2\theorem@separator}]}%
 {\item[\hskip\labelsep\hskip\parindent \theorem@headerfont ##1\ \textup{##2}]\textup{(##3)\theorem@separator}\ }


\renewtheoremstyle{nonumberplain}%
 {\item[\theorem@headerfont\hskip\labelsep\hskip\parindent ##1\theorem@separator]}%
{\item[\theorem@headerfont\hskip\labelsep\hskip\parindent ##3\theorem@separator]}


% Retained from old style file
\newcommand{\proofbox}{\vbox{\hrule height0.6pt\hbox{\vrule height1.3ex width0.6pt\hskip0.8ex\vrule width0.6pt}\hrule height0.6pt}}

% Extra space around theorem-like environments
\theorempreskip{1ex plus .25ex minus .1ex}
\theorempostskip{1ex plus .25ex minus .1ex}
%\theorempreskip{10\p@ \@plus2\p@ \@minus5\p@}
%\theorempostskip{10\p@ \@plus2\p@ \@minus5\p@}



% Proof environment: No number, italic header, normal body, ends with proofbox.
\theoremstyle{nonumberplain}
\theoremheaderfont{\normalfont\itshape}
\theorembodyfont{\normalfont}
\theoremseparator{.}
\theoremsymbol{\proofbox}
\newtheorem{proof}{Proof}

% Theorem environment: Small-caps header, italize body.
\theoremstyle{plain}
\theoremheaderfont{\normalfont\sc}
\theorembodyfont{\normalfont\itshape}
\theoremseparator{.}
\theoremsymbol{}
\newtheorem{theorem}{Theorem}

% Command to create other theorem-like environments, to be numbered
% along with the theorems.
\newcommand{\newsiamthm}[2]{
  \theoremstyle{plain}
  \theoremheaderfont{\normalfont\sc}
  \theorembodyfont{\normalfont\itshape}
  \theoremseparator{.}
  \theoremsymbol{}
  \newtheorem{#1}[theorem]{#2}
}

% Other predefined theorem-like environments
\newsiamthm{lemma}{Lemma}
\newsiamthm{corollary}{Corollary}
\newsiamthm{proposition}{Proposition}
\newsiamthm{definition}{Definition}

% Command to create remark-like environments, to be numbered
% along with the theorems.
\newcommand{\newsiamremark}[2]{
  \theoremstyle{plain}
  \theoremheaderfont{\normalfont\itshape}
  \theorembodyfont{\normalfont}
  \theoremseparator{.}
  \theoremsymbol{}
  \newtheorem{#1}[theorem]{#2}
}
%%
%% <<tgk<<
%%


%new: make new head for assumptions, remarks, etc. Numbered? Unnumbered?

%%
%% >>tgk>> --- Removed Summer 2015 ---
%%
% %%% create theorems, etc. with upright font, no italic
% \def\newheading#1{%
%   \@ifnextchar[{\@othmup{#1}}{\@nthmup{#1}}}
% \def\@nthmup#1#2{%
%   \@ifnextchar[{\@xnthmup{#1}{#2}}{\@ynthmup{#1}{#2}}}
% \def\@xnthmup#1#2[#3]{%
%   \expandafter\@ifdefinable\csname #1\endcsname
%     {\@definecounter{#1}\@newctr{#1}[#3]%
%      \expandafter\xdef\csname the#1\endcsname{%
%        \expandafter\noexpand\csname the#3\endcsname \@thmcountersep
%           \@thmcounterup{#1}}%
%      \global\@namedef{#1}{\@thmup{#1}{#2}}%
%      \global\@namedef{end#1}{\@endtheoremup}}}
% \def\@ynthmup#1#2{%
%   \expandafter\@ifdefinable\csname #1\endcsname
%     {\@definecounter{#1}%
%      \expandafter\xdef\csname the#1\endcsname{\@thmcounterup{#1}}%
%      \global\@namedef{#1}{\@thmup{#1}{#2}}%
%      \global\@namedef{end#1}{\@endtheoremup}}}
% \def\@othmup#1[#2]#3{%
%   \@ifundefined{c@#2}{\@nocounterr{#2}}%
%     {\expandafter\@ifdefinable\csname #1\endcsname
%     {\global\@namedef{the#1}{\@nameuse{the#2}}%
%   \global\@namedef{#1}{\@thmup{#2}{#3}}%
%   \global\@namedef{end#1}{\@endtheoremup}}}}
% \def\@thmup#1#2{%
%   \refstepcounter{#1}%
%   \@ifnextchar[{\@ythmup{#1}{#2}}{\@xthmup{#1}{#2}}}
% \def\@xthmup#1#2{%
%   \@begintheoremup{#2}{\csname the#1\endcsname}\ignorespaces}
% \def\@ythmup#1#2[#3]{%
%   \@opargbegintheoremup{#2}{\csname the#1\endcsname}{#3}\ignorespaces}
% \def\@thmcounterup#1{\noexpand\arabic{#1}}
% \def\@thmcountersep{.}
% \def\@begintheoremup#1#2{\trivlist
%    \item[\hskip \labelsep{\bfseries #1\ #2.}]\upshape}
% \def\@opargbegintheoremup#1#2#3{\trivlist
%       \item[\hskip \labelsep{\bfseries #1\ #2\ (#3).}]\upshape}
% \def\@endtheoremup{\endtrivlist}
%%
%% <<tgk<<
%%

%%
%% >>tgk>> --- Moved elsewhere, Summer 2015
%%
%\usepackage{lineno}
%%
%% <<tgk<<
%%

\setlength{\textheight}{598pt} %{598.2275pt}

%%
%% >>jeh>> --- Updated Fall 2016 ---
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
% Support for supplement numbering
\renewcommand{\theequation}{\siamprelabel\arabic{equation}}
\renewcommand{\thepage}{\siamprelabel\arabic{page}}
\renewcommand{\thetheorem}{\siamprelabel\arabic{theorem}}
\let\svbibcite\bibcite
\def\bibcite#1#2{\svbibcite{#1}{\siamprelabel#2}}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
% Adding a command to do running heads with uppercase and supplement support.
\newcommand{\headers}[2]{
% Declare page headings - use the \siampretitle command, which inserts
% "Supplementary Material" when appropriate.
\pagestyle{myheadings}
\markboth{\uppercase\expandafter{#2}}
{\uppercase\expandafter{\siampretitle{#1}}}}
%%
%% <<tgk<<
%%
%% >>tgk>> --- Added Summer 2015 ---
%%
%% Support for "review" class option to turn on linenumbers via the
%% lineno package. Slightly complicated because the lineno and amsmath
%% packages do not play well together.
\if@review
  \RequirePackage[mathlines]{lineno}[4.41]
  \linenumbers
  \renewcommand{\linenumberfont}{\normalfont\footnotesize\color{siamreviewcolor}}
  % The \linenumbers command does not play nice with amsmath, so we
  % have added some patches to fix it. See   
  % http://phaseportrait.blogspot.com/2007/08/lineno-and-amsmath-compatibility.html
  \newcommand*\patchAmsMathEnvironmentForLineno[1]{%
    \expandafter\let\csname old#1\expandafter\endcsname\csname #1\endcsname
    \expandafter\let\csname oldend#1\expandafter\endcsname\csname end#1\endcsname
    \renewenvironment{#1}%
    {\linenomath\csname old#1\endcsname}%
    {\csname oldend#1\endcsname\endlinenomath}}% 
  \newcommand*\patchBothAmsMathEnvironmentsForLineno[1]{%
    \patchAmsMathEnvironmentForLineno{#1}%
    \patchAmsMathEnvironmentForLineno{#1*}}%
  \patchBothAmsMathEnvironmentsForLineno{equation}%
  \patchBothAmsMathEnvironmentsForLineno{align}%
  \patchBothAmsMathEnvironmentsForLineno{flalign}%
  \patchBothAmsMathEnvironmentsForLineno{alignat}%
  \patchBothAmsMathEnvironmentsForLineno{gather}%
  \patchBothAmsMathEnvironmentsForLineno{multline}%
  \renewcommand{\footercopyright}{\textcolor{siamreviewcolor}%
    {\textit{This manuscript is for review purposes only.}}}
\fi
%%
%% <<tgk<<
%%

%_%_%_%_%
%_%_%_%_% patches, fixes JR 1/19/16
%_%_%_%_%


%_%_%_%_% for the benefit of Bakoma, no negative effect on Miktex, pdflatex
\newcommand{\listoffigures}{}
\newcommand{\listoftables}{}
\newcommand{\tableofcontents}{}
\ifpdf
  \DeclareGraphicsExtensions{.eps,.pdf,.png,.jpg,.jpeg}
\else
  \DeclareGraphicsExtensions{.eps}
\fi

%_%_%_%_% fixes a bug in ntheorem; % ending first line prevents 
%_%_%_%_% misalignment of equation numbers in eqnarray
\gdef\PotEndMark#1{%
\@ifnextchar[%]
    {\PotEndMark@opt{#1}}{\SetEndMark{\InTheoType}{#1}{\relax}}}%


%_%_%_%_% flag to remove belowdisplay spacing in math
%\newcommand{\nomathspace}{\belowdisplayshortskip 0\p@ \@plus5\p@ \@minus3\p@%
%\belowdisplayskip 0\p@ \@plus0\p@ \@minus0\p@}
\newcommand{\nomathspace}{\belowdisplayshortskip 0\p@ \@plus3\p@ \@minus3\p@%
\belowdisplayskip 0\p@ \@plus3\p@ \@minus3\p@}

%% >>tgk>> --- Removed Summer 2015 --- %back in Winter 2017---MSC
%%
\if@oneeqnum
\else
\numberwithin{equation}{section}
\fi

\if@onetabnum
\else
\numberwithin{table}{section}
\fi

\if@onefignum
\else
\numberwithin{figure}{section}
\fi

\if@onealgnum
\else
\numberwithin{algorithm}{section}
\fi

\if@onethmnum
\else
\numberwithin{theorem}{section}
\fi

%% Fix for cleveref referencing anything defined as a theorem-like environment as a theorem
%% >>jeh>> --- Added Winter 2025 ---

\AddToHook{env/lemma/begin}{\crefalias{theorem}{lemma}}
\AddToHook{env/corollary/begin}{\crefalias{theorem}{corollary}}
\AddToHook{env/proposition/begin}{\crefalias{theorem}{proposition}}
\AddToHook{env/definition/begin}{\crefalias{theorem}{definition}}
\AddToHook{env/claim/begin}{\crefalias{theorem}{claim}}
\AddToHook{env/fact/begin}{\crefalias{theorem}{fact}}
\AddToHook{env/conclusion/begin}{\crefalias{theorem}{conclusion}}
\AddToHook{env/result/begin}{\crefalias{theorem}{result}}
\AddToHook{env/consequence/begin}{\crefalias{theorem}{consequence}}
\AddToHook{env/problem/begin}{\crefalias{theorem}{problem}}

%% >>jeh>> --- Added May 2019 ---
% Hyphenation exceptions for US English.

\hyphenation{
  acad-e-my acad-e-mies ac-cu-sa-tive acro-nym acro-nyms acryl-amide acryl-
  amides acryl-alde-hyde acu-punc-ture acu-punc-tur-ist add-a-ble add-i-ble 
  adren-a-line aero-space af-ter-thought af-ter-thoughts agron-o-mist agron-o-
  mists al-ge-bra-i-cal-ly am-phet-a-mine am-phet-a-mines anach-ro-nism anach-
  ro-nis-tic an-a-lyse an-a-lysed analy-ses analy-sis an-eu-rysm an-eu-rysms an-
  eu-rys-mal an-iso-trop-ic an-iso-trop-i-cal-ly an-isot-ro-pism an-isot-ropy 
  an-ni-ver-sary an-ni-ver-saries anom-a-ly anom-a-lies anti-deriv-a-tive anti-
  deriv-a-tives anti-holo-mor-phic an-tin-o-my an-tin-o-mies anti-nu-clear anti-
  nu-cle-on anti-rev-o-lu-tion-ary a-peri-odic apoth-e-o-ses apoth-e-o-sis ap-
  pen-di-ces ap-pen-dix ap-pen-dixes ar-chi-me-dean ar-chi-pel-ago ar-chi-pel-a-
  gos ar-chive ar-chives ar-chiv-ing ar-chiv-ist ar-chiv-ists ar-che-typ-al ar-
  che-type ar-che-types ar-che-typ-i-cal arc-tan-gent arc-tan-gents a-spher-ic 
  a-spher-i-cal as-sign-a-ble as-sign-or as-sign-ors as-sist-ant as-sist-ance 
  as-sist-ant-ship as-sist-ant-ships as-trol-o-ger as-trol-o-gers as-tron-o-mer 
  as-tron-o-mers asymp-to-matic as-ymp-tot-ic asyn-chro-nous ath-er-o-scle-ro-
  sis at-mos-phere at-mos-pheres at-tri-bute at-trib-uted at-trib-ut-able au-to-
  ma-tion au-tom-a-ton au-tom-a-ta auto-num-ber-ing au-ton-o-mous auto-re-gres-
  sion auto-re-gres-sive auto-round-ing av-oir-du-pois back-scratcher back-
  scratch-ing band-lead-er band-lead-ers bank-rupt bank-rupts bank-rupt-cy bank-
  rupt-cies bar-onies base-line-skip ba-thym-e-try bathy-scaphe bean-ies be-
  drag-gle be-drag-gled bed-rid-den bed-rock be-dwarf be-dwarfs be-hav-iour be-
  hav-iours bevies bib-lio-graph-i-cal bib-li-og-ra-phy-style bib-units bi-dif-
  fer-en-tial big-gest big-shot big-shots bill-able bio-math-e-mat-ics bio-med-
  i-cal bio-med-i-cine bio-rhythms bio-weap-ons bio-weap-on-ry bit-map bit-maps 
  bland-er bland-est blind-er blind-est blondes blue-print blue-prints bo-lom-e-
  ter bo-lom-e-ters book-sell-er book-sell-ers bool-ean bool-eans bor-no-log-i-
  cal bot-u-lism brusquer buf-fer buf-fers bun-gee bun-gees busier busi-est 
  bussing butted buzz-word buzz-words cache-abil-ity cache-able ca-coph-o-ny ca-
  coph-o-nies call-er call-ers cam-era-men cart-wheel cart-wheels ca-tarrh ca-
  tarrhs ca-tas-tro-phe ca-tas-tro-phes cat-a-stroph-ic cat-a-stroph-i-cally ca-
  tas-tro-phism cat-e-noid cat-e-noids cau-li-flow-er chan-cery chap-ar-ral 
  char-treuse chemo-kine chemo-kines chemo-ther-apy chemo-ther-a-pies chloro-
  meth-ane chloro-meth-anes cho-les-teric cig-a-rette cig-a-rettes cinque-foil 
  co-asso-cia-tive coch-leas coch-lear co-designer co-designers co-gnac co-gnacs 
  co-ker-nel co-ker-nels col-lin-ea-tion col-umns com-par-and com-par-ands com-
  pen-dium com-po-nent-wise comp-trol-ler comp-trol-lers com-put-able com-put-
  abil-ity con-form-able con-form-ist con-form-ists con-form-ity con-ge-ries 
  con-gress con-gresses con-struc-ted con-struc-ti-ble con-struc-ti-bil-ity con-
  trib-ute con-trib-utes con-trib-uted copy-right-able co-re-la-tion co-re-la-
  tions co-re-li-gion-ist co-re-li-gion-ists co-re-op-sis co-re-spon-dent co-re-
  spon-dents co-se-cant co-semi-sim-ple co-tan-gent cour-ses co-work-er co-work-
  ers crank-case crank-shaft croc-o-dile croc-o-diles cross-hatch cross-hatched 
  cross-hatch-ing cross-over cryp-to-gram cryp-to-grams cuff-link cuff-links cu-
  nei-form cus-tom-iz-a-ble cus-tom-ize cus-tom-izes cus-tom-ized cy-ber-virus 
  cy-ber-viruses cy-ber-wea-pon cy-ber-wea-pons cy-to-kine cy-to-kines dachs-
  hund dam-sel-fly dam-sel-flies dactyl-o-gram dactyl-o-graph data-base data-
  bases data-path data-paths date-stamp date-stamps de-allo-cate de-allo-cates 
  de-allo-cated de-allo-ca-tion de-allo-ca-tions de-clar-able de-fin-i-tive de-
  lec-ta-ble demi-semi-qua-ver demi-semi-qua-vers de-moc-ra-tism demos der-i-va-
  tion der-i-va-tions der-i-va-tion-al de-riv-a-tive de-riv-a-tives dia-lec-tic 
  dia-lec-tics dia-lec-ti-cian dia-lec-ti-cians di-chloro-meth-ane dif-fract 
  dif-fracts dif-frac-tion dif-frac-tions direr dire-ness dis-par-and dis-par-
  ands dis-traught-ly dis-trib-ut-able dis-trib-ute dis-trib-utes dis-trib-uted 
  dis-trib-u-tive dou-ble-space dou-ble-spaced dou-ble-spac-ing dou-ble-talk 
  doll-ish drift-age driv-ers drom-e-dary drom-e-daries drop-let drop-lets du-
  op-o-list du-op-o-lists du-op-o-ly du-op-o-lies dys-lexia dys-lec-tic dys-
  topia east-end-ers eco-sys-tem eco-sys-tems eco-nom-ics econ-o-mies econ-o-
  mist econ-o-mists ei-gen-class ei-gen-classes ei-gen-val-ue ei-gen-val-ues 
  electro-mechan-i-cal electro-mechano-acoustic elec-tro-pho-re-sis elec-tro-
  pho-ret-ic elit-ist elit-ists en-dos-copy en-dos-copies en-tre-pre-neur en-
  tre-pre-neurs en-tre-pre-neur-ial ep-i-neph-rine eps-to-pdf equi-vari-ant 
  equi-vari-ance er-go-nom-ic er-go-nom-ics er-go-nom-i-cally es-sence es-sences 
  eth-ane eth-yl-am-ine eth-yl-ate eth-yl-ated eth-yl-ene ethy-nyl ethy-nyl-a-
  tion eu-sta-chian ever-si-ble evert everts evert-ed evert-ing ex-plan-a-tory 
  ex-quis-ite ex-tra-or-di-nary face-lifts face-lift-ing fall-ing fermi-ons 
  figu-rine figu-rines fi-nite-ly fla-gel-lum fla-gel-la flam-ma-bles fledg-ling 
  flow-chart flow-charts fluoro-car-bon fluor-os-copies fluor-os-copy for-mi-da-
  ble for-mi-da-bly for-syth-ia forth-right free-loader free-loaders friend-lier 
  friend-li-est fri-vol-ity fri-vol-i-ties friv-o-lous front-end front-ends ga-
  lac-tic gal-axy gal-ax-ies gaz-et-teer gaz-et-teers gas-om-e-ter ge-o-des-ic 
  ge-o-det-ic ge-om-eter ge-om-eters geo-met-ric geo-met-rics ge-o-strophic geo-
  ther-mal ge-ot-ro-pism giga-nodes gno-mon gno-mons gran-di-ose grand-uncle 
  grand-uncles griev-ance griev-ances griev-ous griev-ous-ly group-like hair-
  style hair-styles hair-styl-ist hair-styl-ists half-life half-lives half-space 
  half-spaces half-tone half-tones half-way har-bin-ger har-bin-gers har-le-quin 
  har-le-quins hatch-eries hei-nous he-lio-pause he-lio-trope hemi-demi-semi-
  qua-ver hemi-demi-semi-qua-vers he-mo-glo-bin he-mo-phil-ia he-mo-phil-iac he-
  mo-phil-iacs hemo-rhe-ol-ogy he-pat-ic he-pat-ica her-maph-ro-dite her-maph-
  ro-dit-ic he-roes hexa-dec-i-mal hip-po-po-ta-mus holo-deck holo-decks ho-lo-
  no-my ho-meo-mor-phic ho-meo-mor-phism ho-meo-stat-ic ho-meo-stat-ics ho-meo-
  sta-sis ho-mo-thetic horse-rad-ish hot-bed hot-beds hounds-teeth hounds-tooth 
  hy-dro-ther-mal hy-per-elas-tic-ity hy-phen-a-tion hy-phen-a-tions hy-po-elas-
  tic-ity hy-po-thal-a-mus ico-nog-ra-pher ico-nog-ra-phers icon-o-graph-ic ico-
  nog-ra-phy ideals ideo-graphs idio-syn-crasy idio-syn-cra-sies idio-syn-cratic 
  idio-syn-crat-i-cal-ly ig-nit-er ig-nit-ers ig-ni-tor ignore-spaces il-li-quid 
  il-li-quid-ity im-mu-ni-za-tion im-mu-no-mod-u-la-to-ry im-ped-ance im-ped-
  ances in-du-bi-ta-ble in-fin-ite-ly in-fin-i-tes-i-mal in-fra-struc-ture in-
  fra-struc-tures input-enc in-stall-er in-stall-ers in-teg-rity in-ter-dis-ci-
  pli-nary in-ter-ga-lac-tic in-ter-view-ee in-ter-view-ees in-utile in-util-i-
  ty ir-ra-tio-nal ir-re-duc-ible ir-re-duc-ibly ir-rev-o-ca-ble iso-geo-met-ric 
  iso-geo-met-rics iso-ther-mal isot-ropy iso-trop-ic itin-er-ary itin-er-ar-ies 
  je-re-mi-ads key-note key-notes key-stroke key-strokes kilo-nodes kiln-ing 
  lac-i-est lam-en-ta-ble land-scap-er land-scap-ers lar-ce-n lar-ce-ny lar-ce-
  nies lar-ce-nist leaf-hop-per leaf-hop-pers leaf-let leaf-lets let-ter-spaces 
  let-ter-spaced let-ter-spac-ing leu-ko-cyte leu-ko-cytes leu-ko-triene leu-ko-
  trienes life-span life-spans life-style life-styles lift-off light-weight lim-
  ou-sines line-backer line-spacing li-on-ess li-quid-ity lith-o-graphed lith-o-
  graphs lo-bot-omy lo-bot-om-ize loges long-est look-ahead lo-quac-ity love-
  struck macro-eco-nomic macro-eco-nomics macro-econ-omy make-in-dex mal-a-prop-
  ism mal-a-prop-isms man-slaugh-ter man-u-script man-u-scripts mar-gin-al math-
  e-ma-ti-cian math-e-ma-ti-cians mattes med-ic-aid medi-ocre medi-oc-ri-ties 
  mega-fau-na mega-fau-nal mega-lith mega-liths mega-nodes meta-bol-ic me-tab-o-
  lism me-tab-o-lisms me-tab-o-lite me-tab-o-lites meta-form meta-forms meta-
  lan-guage meta-lan-guages meta-phor meta-phors meta-phor-i-cal meta-phor-i-
  cal-ly meta-sta-bil-ity meta-stable meta-table meta-tables metem-psy-cho-sis 
  meth-am-phet-a-mine meth-ane meth-od meth-yl-am-mo-nium meth-yl-ate meth-yl-
  ated meth-yl-a-tion meth-yl-ene me-trop-o-lis me-trop-o-lises met-ro-pol-i-tan 
  met-ro-pol-i-tans micro-eco-nomic micro-eco-nomics micro-econ-omy micro-en-
  ter-prise micro-en-ter-prises mi-cro-fiche mi-cro-fiches micro-organ-ism 
  micro-organ-isms mi-cro-struc-ture mid-after-noon mill-age mil-li-liter mimeo-
  graphed mimeo-graphs mim-ic-ries mine-sweeper mine-sweepers min-is mini-sym-
  po-sium mini-sym-po-sia mi-nut-er mi-nut-est mis-chie-vous-ly mi-sers mi-sog-
  a-my mne-mon-ic mne-mon-ics mod-el-ling mo-lec-u-lar mol-e-cule mol-e-cules 
  mon-archs money-len-der money-len-ders mono-chrome mono-en-er-getic mon-oid 
  mon-oph-thong mon-oph-thongs mono-pole mono-poles mo-nop-oly mono-space mono-
  spaced mono-spacing mono-spline mono-splines mono-strofic mo-not-o-nies mo-
  not-o-nous mo-ron-ism mos-qui-to mos-qui-tos mos-qui-toes mud-room mud-rooms 
  mul-ti-fac-eted mul-ti-plic-able mul-ti-plic-ably multi-user name-space name-
  spaces neo-fields neo-nazi neo-nazis neph-ews neph-rite neph-ritic new-est 
  news-let-ter news-let-ters nil-po-tent nitro-meth-ane node-list node-lists no-
  name non-ar-ith-met-ic non-emer-gency non-equi-vari-ance none-the-less non-
  euclid-ean non-iso-mor-phic non-pseudo-com-pact non-smooth non-uni-form non-
  uni-form-ly non-zero nor-ep-i-neph-rine not-with-stand-ing nu-cleo-tide nu-
  cleo-tides nut-crack-er nut-crack-ers oer-steds off-line off-load off-loads 
  off-loaded oli-gop-o-list oli-gop-o-lists oli-gop-oly oli-gop-ol-ies om-ni-
  pres-ent om-ni-pres-ence ono-mat-o-poe-ia ono-mat-o-po-et-ic op-er-and op-er-
  ands orang-utan orang-utans or-tho-don-tist or-tho-don-tists or-tho-ker-a-tol-
  ogy ortho-nitro-toluene over-view over-views ox-id-ic pad-ding page-rank pain-
  less-ly pal-ette pal-ettes pa-rab-ola par-a-bol-ic pa-rab-o-loid par-a-digm 
  par-a-digms para-chute para-chutes para-di-methyl-benzene para-fluoro-toluene 
  para-graph-er para-le-gal par-al-lel-ism para-mag-net-ism para-medic para-
  methyl-anisole pa-ram-e-tri-za-tion pa-ram-e-trize para-mil-i-tary para-mount 
  path-o-gen-ic peev-ish peev-ish-ness pen-al-ty pen-al-ties pen-ta-gon pen-ta-
  gons pe-tro-le-um phe-nol-phthalein phe-nom-e-non phenyl-ala-nine phi-lat-e-
  list phi-lat-e-lists pho-neme pho-nemes pho-ne-mic phos-phor-ic pho-to-graphs 
  pho-to-off-set phtha-lam-ic phthal-ate phthi-sis pic-a-dor pic-a-dors pipe-
  line pipe-lines pipe-lin-ing pi-ra-nhas placa-ble plant-hop-per plant-hop-pers 
  pla-teau pla-teaus pleas-ance plug-in plug-ins pol-ter-geist poly-an-dr poly-
  an-dry poly-an-drous poly-dac-tyl poly-dac-tyl-lic poly-ene poly-eth-yl-ene 
  po-lyg-a-mist po-lyg-a-mists polyg-on-i-za-tion po-lyg-y-n po-lyg-y-ny po-lyg-
  y-nous pol-yp pol-yps po-lyph-o-n po-lyph-o-ny po-lyph-o-nous poly-phon-ic 
  poly-styrene pome-gran-ate poro-elas-tic por-ous por-ta-ble post-am-ble post-
  am-bles post-hu-mous post-script post-scripts pos-tur-al pre-am-ble pre-am-
  bles pre-dict-able pre-fers pre-loaded pre-par-ing pre-print pre-prints pre-
  proces-sor pre-proces-sors pres-ent-ly pre-split-ting pre-wrap pre-wrapped 
  priest-esses pret-ty-prin-ter pret-ty-prin-ting pro-ce-dur-al process pro-cur-
  ance prog-e-nies prog-e-ny pro-gram-mable pro-kary-ote pro-kary-otes pro-kary-
  ot-ic prom-i-nent pro-mis-cu-ous prom-is-sory prom-ise prom-ises pro-pel-ler 
  pro-pel-lers pro-pel-ling pro-hib-i-tive pro-hib-i-tive-ly pro-sciut-to pros-
  ta-glan-din pros-ta-glan-dins pro-style pro-styles pro-test-er pro-test-ers 
  pro-tes-tor pro-tes-tors pro-to-lan-guage pro-to-typ-al prov-ince prov-inces 
  pro-vin-cial pro-virus pro-viruses prow-ess pseu-do-dif-fer-en-tial pseu-do-
  fi-nite pseu-do-fi-nite-ly pseu-do-forces pseu-dog-ra-pher pseu-do-group pseu-
  do-groups pseu-do-nym pseu-do-nyms pseu-do-word pseu-do-words psy-che-del-ic 
  psychs pu-bes-cence pur-ges quad-ding qua-drat-ic qua-drat-ics quad-ra-ture 
  quad-ri-lat-er-al quad-ri-lat-er-als quad-ri-pleg-ic quad-ru-ped quad-ru-peds 
  quad-ru-pole quad-ru-poles quaint-er quaint-est qua-si-equiv-a-lence qua-si-
  equiv-a-lences qua-si-equiv-a-lent qua-si-hy-po-nor-mal qua-si-rad-i-cal qua-
  si-resid-ual qua-si-smooth qua-si-sta-tion-ary qua-si-topos qua-si-tri-an-gu-
  lar qua-si-triv-ial quin-tes-sence quin-tes-sences quin-tes-sen-tial rab-bit-
  ry ra-di-og-ra-phy raff-ish raff-ish-ly ram-shackle rav-en-ous re-allo-cate 
  re-allo-cates re-allo-cated re-arrange re-arranges re-arranged re-arrange-ment 
  re-arrange-ments rec-i-proc-i-ties rec-i-proc-i-ty rec-tan-gle rec-tan-gles 
  rec-tan-gu-lar re-di-rect re-di-rect-ion re-duc-ible re-echo re-edu-cate ref-
  u-gee ref-u-gees re-imple-ment re-imple-ments re-imple-mented re-imple-men-ta-
  tion ren-ais-sance re-phrase re-phrases re-phrased re-po-si-tion re-po-si-
  tions re-print re-prints re-print-ed re-stor-able retro-fit retro-fit-ted re-
  us-able re-use re-wire re-wrap re-wrapped re-write rhi-noc-er-os right-eous 
  right-eous-ness ring-leader ring-leaders ro-bot ro-bots ro-botic ro-bot-ics 
  roof-top roof-tops round-table round-tables sales-clerk sales-clerks sales-
  woman sales-women sa-lient sal-mo-nel-la sal-ta-tion sar-sa-par-il-la sat-el-
  lite sat-el-lites sauer-kraut scat-o-log-i-cal scene-shift-er scene-shift-ing 
  sched-ul-ing schiz-o-phrenic schnau-zer school-child school-child-ren school-
  teacher school-teach-ers scru-ti-ny scyth-ing sell-er sell-ers sec-re-tar-iat 
  sec-re-tar-iats sem-a-phore sem-a-phores se-mes-ter semi-def-i-nite semi-di-
  rect semi-ho-mo-thet-ic semi-ring semi-rings semi-sim-ple semi-skilled sem-
  itic ser-geant ser-geants sero-epi-de-mi-o-log-i-cal ser-vo-me-chan-i-cal ser-
  vo-mech-a-nism ser-vo-mech-a-nisms ses-qui-pe-da-lian set-up set-ups se-vere-
  ly shap-able shape-able shoe-string shoe-strings shop-lift-er shop-lift-ing 
  show-hy-phens side-step side-steps side-swipe sign-age single-space single-
  spaced single-spacing sky-scraper sky-scrapers sln-uni-code smoke-stack smoke-
  stacks snor-kel-ing so-le-noid so-le-noids solute solutes sov-er-eign sov-er-
  eigns spa-ces spe-cious spell-er spell-ers spell-ing spe-lunk-er spend-thrift 
  spher-oid spher-oids spher-oid-al sphin-ges spic-i-ly spin-or spin-ors spokes-
  man spokes-per-son spokes-per-sons spokes-woman spokes-women sports-cast 
  sports-cast-er spor-tive-ly sports-wear sports-writer sports-writers spright-
  lier squea-mish stand-alone star-tling star-tling-ly sta-tis-tics stealth-ily 
  steeple-chase stereo-graph-ic sto-chas-tic strange-ness strap-hanger strat-a-
  gem strat-a-gems stretch-i-er strip-tease strong-est strong-hold stu-pid-er 
  stu-pid-est sub-dif-fer-en-tial sub-ex-pres-sion sub-ex-pres-sions sub-node 
  sub-nodes sub-scrib-er sub-scrib-ers sub-tables sum-ma-ble super-deri-va-tion 
  super-deri-va-tions super-ego super-egos su-prem-a-cist su-prem-a-cists sur-
  gery sur-ge-ries sur-ges sur-veil-lance swim-ming-ly symp-to-matic syn-chro-
  mesh syn-chro-nous syn-chro-tron taff-rail take-over take-overs talk-a-tive 
  ta-pes-try ta-pes-tries tar-pau-lin tar-pau-lins te-leg-ra-pher te-leg-ra-
  phers tele-ki-net-ic tele-ki-net-ics tele-ro-bot-ics tell-er tell-ers tem-po-
  rar-ily ten-ure test-bed tera-nodes tetra-butyl-ammo-nium text-height text-
  length text-width thal-a-mus ther-mo-elas-tic time-stamp time-stamps tool-kit 
  tool-kits topo-graph-i-cal topo-iso-mer-ase topo-iso-mer-ases toques trai-tor-
  ous trans-ceiver trans-ceivers trans-par-en-cy trans-par-en-cies trans-gress 
  trans-ver-sal trans-ver-sals trans-ves-tite trans-ves-tites tra-vers-a-ble 
  tra-ver-sal tra-ver-sals tri-ethyl-amine treach-eries tribes-man trip-let 
  trip-lets tri-plex tri-plex-es trou-ba-dour tur-key tur-keys turn-around turn-
  arounds typ-al un-at-tached un-err-ing-ly un-friend-ly un-friend-li-er un-in-
  stan-ti-at-ed vaguer vaude-ville vic-ars vil-lain-ess vis-ual vis-ual-ly vi-
  vip-a-rous voice-print vspace wad-ding wall-flower wall-flow-ers warm-er warm-
  est waste-water wave-guide wave-guides wave-let wave-lets weap-ons weap-on-ry 
  web-like web-log web-logs week-night week-nights weight-lift-er weight-lift-
  ing wheel-chair wheel-chairs which-ever white-sided white-space white-spaces 
  wide-spread wing-span wing-spans wing-spread witch-craft word-spac-ing work-
  around work-arounds work-horse work-horses wrap-around wrap-arounds wretch-ed 
  wretch-ed-ly yes-ter-year Alex-an-der Alex-an-drine al-ge-brai-sche Al-gon-
  quian Al-gon-quin Al-le-ghe-ny Apol-lo-dorus Ar-kan-sas ATP-ase ATP-ases Auf-
  lage Aus-tral-asian auto-ma-ti-sier-ter Beb-chuk Be-die-nung Bembo bi-blio-
  gra-phi-sche Bos-ton Brown-ian Bruns-wick Bu-da-pest Burck-hardt Cara-theo-
  dory Car-ib-bean Charles-ton Char-lottes-ville Ches-ter Chiang Chich-es-ter 
  Cohen Co-lum-bia Czecho-slo-va-kia Del-a-ware Dijk-stra Dor-ches-ter Dorf-
  leit-ner Drechs-ler Duane dy-na-mi-sche Eijk-hout Engle Engel Eng-lish Euler-
  ian Evan-ston Feb-ru-ary Fest-schrift Flor-i-da Flor-i-d-ian For-schungs-in-
  sti-tut Free-BSD funk-tsional Gauss-ian Ge-sell-schaft Ghost-script Ghost-View 
  Gott-fried Gott-lieb Grass-mann-ian Greifs-wald Grothen-dieck Grund-leh-ren 
  Ha-da-mard Hai-fa Hamil-ton-ian Hel-sinki Her-mit-ian Hibbs Hoef-ler Hoek-
  water Hok-kai-do Huber Image-Magick Jac-kow-ski Jan-u-ary Ja-pa-nese Java-
  Script Jung-ian Kad-om-tsev Kan-sas Karls-ruhe Keynes-ian Kor-te-weg Krishna 
  Krish-na-ism Krish-nan Kron-ecker Lan-cas-ter Le-gendre Leices-ter Lip-schitz 
  Lip-schitz-ian Loj-ban Lou-i-si-ana Lucas MacBeth Mac-OS Ma-gel-lan Ma-la-ya-
  lam Man-ches-ter Mar-kov-ian Markt-ober-dorf Mass-a-chu-setts Max-well Meth-
  od-ist Meth-od-ism Mi-cro-soft Min-kow-ski Min-ne-ap-o-lis Min-ne-sota Mont-
  real Mos-cow Nach-rich-ten Nash-ville Net-BSD Net-scape Nietz-sche Nij-me-gen 
  Noe-ther-ian Noord-wijker-hout Noto-wi-digdo No-vem-ber Obst-feld Open-BSD 
  Open-Office Oreo-pou-los Pala-tino Pa-ler-mo Pe-trov-ski Pfaff-ian Phil-a-del-
  phia phi-lo-so-phi-sche Poin-care Po-ten-tial-glei-chung Po-to-mac Pres-by-
  terian Pres-by-terians Pyong-yang Py-thag-o-ras Py-thag-o-re-an Ra-dha-krish-
  nan raths-kel-ler Ravi-kumar Reich-lin Rie-mann-ian Ryd-berg Schim-mel-pfen-
  nig schot-ti-sche Schro-din-ger Schwa-ba-cher Schwarz-schild Schweid-nitz 
  Schwert Sep-tem-ber Shore-ditch Skoup Stokes-sche Stutt-gart Sus-que-han-na 
  Tau-ber-ian tech-ni-sche Ten-nes-see Thiruv-ananda-puram Tol-ches-ter To-ma-
  szew-ski Toyo-ta ty-po-graphique Ukrain-ian ver-all-ge-mei-nerte Ver-ei-ni-
  gung Ver-tei-lun-gen Vid-ias-sov Vieth viiith viith Wahr-schein-lich-keits-
  theo-rie Wein-stein Werk-zeuge Wer-ner Wer-ther-ian Will-iam Will-iams Win-
  ches-ter Wirt-schaft wis-sen-schaft-lich Wolff-ian xviiith xviith xxiiird 
  xxiind Ying-yong Shu-xue Ji-suan Zea-land
  Zeit-schrift
}

\endinput

%% 
%% End of file `siamart250211.cls'.




==> anc/supp_source/siamplain.bst <==

% ====================== SIAM.BST ================================ % 
% SIAM bibliography style (24-Jan-88 version)
%    numeric labels, alphabetic order, Mathematical Reviews abbreviations,
%    names in \sc, titles in italics, book titles mixed upper-lower and
%article
%    titles lowercase, commas separate all fields except before "notes".
%
%   History
%    1/30/86    (HWT)    Original version, by Howard Trickey.
%    6/15/87    (HWT)    Fix format.editors---Martin Costabel.
%    1/24/88    (OP&HWT) Updated for BibTeX version 0.99a, Oren Patashnik;
%            THIS `siam' VERSION DOES NOT WORK WITH BIBTEX 0.98i.
%    4/3/15     (TGK)    Added support for electronic crossreferences and article IDs.
%    6/9/16     (JEH)    Fixed DOI, arXiv, and PubMed entries.
%    6/14/16    (JEH)    Fixed format.editors function.
%    11/4/16    (JEH)    Changes to DOI, arXiv, and PubMed entries.
%    12/14/17   (JEH)    Fixed another issue with the format.editors function.
%    11/20/18   (JS)     Fixed a bug with the editor and author fields.

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    eid
    howpublished
    institution
    journal
    key
    month
    note
    number
    pagetotal
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    url
    urldate
    doi
    doiclass
    eprint
    eprintclass
    archive
    archiveprefix
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
    { add.period$ write$
      newline$
      "\newblock " write$
    }
    'write$
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\em " swap$ * "}" * }
  if$
}

FUNCTION {scapify}
{ duplicate$ empty$
    { pop$ "" }
    { "{\sc " swap$ * "}" * }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr "{f.~}{vv~}{ll}{, jj}" format.name$ 't :=
    %{ s nameptr "{ff~}{vv~}{ll}{, jj}" format.name$ 't :=
      nameptr #1 >
    { namesleft #1 >
        { ", " * t * }
        { numnames #2 >
        { "," * }
        'skip$
          if$
          t "others" =
        { " et~al." * }
        { " and " * t * }
          if$
        }
      if$
    }
    't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

STRINGS { last.authors }


FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names scapify }
  if$
}

FUNCTION {format.organization}
{ organization empty$
    { "" }
    { organization scapify }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { author empty$ %in this case, see format.authors
        { editor format.names scapify editor num.names$ #1 >
			{ ", eds." * }
      		{ ", ed." * }
          if$
        }
        { "" }
      if$
    }
  if$
}

FUNCTION {format.ineditors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
    { ", eds." * }
    { ", ed." * }
      if$
    }
  if$
}

FUNCTION {format.archive}
{
  archiveprefix empty$
      { "" }
      { archiveprefix ":" *}
  if$            
}

FUNCTION {format.eprintclass}
{
  eprintclass empty$
      { "" }
      { " [" eprintclass * "]" *}
  if$            
}

FUNCTION {format.eprint}
{ eprint empty$
     { "" }
     { archive empty$
      	{"\url{https://arxiv.org/abs/" eprint * "}" * }
         {"\url{" archive *  "/" * eprint * "} " * }
       if$ 
     }
     if$
}

FUNCTION {format.url}
{ url empty$
    { "" }
    { urldate empty$ 
	{ "\url{" url * "}" * }
	{ "\url{" url * "} (accessed " * urldate * ")" * }
      if$
    }
  if$
}

FUNCTION {format.doiclass}
{
  doiclass empty$
      { "" }
      { " [" doiclass * "]" *}
  if$            
}

FUNCTION {format.doi}
{ doi empty$
     { "" }
     { archive empty$
	{ "\url{https://doi.org/" doi * "}" * }
	{ "\url{https://doi.org/" doi * "}" * }
       if$ 
     }
     if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$ emphasize }
  if$
}

FUNCTION {n.dashify}
{ 't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
    { t #1 #2 substring$ "--" = not
        { "--" *
          t #2 global.max$ substring$ 't :=
        }
        {   { t #1 #1 substring$ "-" = }
        { "-" *
          t #2 global.max$ substring$ 't :=
        }
          while$
        }
      if$
    }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
      if$
    }
  while$
}

FUNCTION {format.date}
{ year empty$
    { month empty$
    { "" }
    { "there's a month but no year in " cite$ * warning$
      month
    }
      if$
    }
    { month empty$
    'year
    { month " " * year * }
      if$
    }
  if$
}

FUNCTION {format.btitle}
{ title emphasize
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { "vol.~" volume *
      series empty$
    'skip$
    { " of " * series * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
    { series field.or.null }
    { "no.~" number *
      series empty$
        { "there's a number but no series in " cite$ * warning$ }
        { " in " * series * }
      if$
    }
      if$
    }
    { "" }
  if$
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { edition "l" change.case$ "~ed." * }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
    { #1 'multiresult := }
    { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pagetotal}
{
  pagetotal empty$
  { "" }
  { pagetotal "~pages" * }
  if$
}

FUNCTION {format.eid}
{
  eid empty$
  { "" }
  { pagetotal empty$
      { eid }
      { eid " (" * format.pagetotal * ")" *}
    if$
  }
  if$
}  

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
    { "pp.~" pages n.dashify * }
    { "p.~" pages * }
      if$
    }
  if$
}

FUNCTION {format.vol.year}
{ volume field.or.null
  year empty$
    { "empty year in " cite$ * warning$ }
    { " (" year * ")" * * }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
    { "ch.~" chapter * }
    { type "l" change.case$ chapter tie.or.space.connect }
      if$
      pages empty$
    'skip$
    { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
    { "in " booktitle * }
    { "in " booktitle * ", " * format.ineditors * }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}
{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
  key empty$ not and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "l" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { "Tech. Report" }
    'type
  if$
  number empty$
    { "l" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{ key empty$
    { journal empty$
    { "need key or journal for " cite$ * " to crossref " * crossref *
      warning$
      ""
    }
    { "in " journal * }
      if$
    }
    { "in " key * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$ " et~al." * }
    { #2 <
    'skip$
    { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
        { " et~al." * }
        { " and " * editor #2 "{vv~}{ll}" format.name$ * }
      if$
    }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      "in "
    }
    { "vol.~" volume *
      " of " *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
    { series empty$
        { "need editor, key, or series for " cite$ * " to crossref " *
          crossref * warning$
          "" *
        }
        { series * }
      if$
    }
    { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{ editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
    { booktitle empty$
        { "need editor, key, or booktitle for " cite$ * " to crossref " *
          crossref * warning$
          ""
        }
        { "in " booktitle * }
      if$
    }
    { "in " key * }
      if$
    }
    { "in " format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { journal "journal" output.check
      format.vol.year output
    }
    { format.article.crossref output.nonnull }
  if$
  format.eid output
  format.pages output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
    { "author and editor" editor either.or.check }
    'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      format.number.series output
      publisher "publisher" output.check
      address output
    }
    { format.book.crossref output.nonnull }
  if$
  format.edition output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  format.title "title" output.check
  howpublished new.block.checka
  howpublished output
  address output
  format.date output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
    { "author and editor" editor either.or.check }
    'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      format.number.series output
      publisher "publisher" output.check
      address output
    }
    { format.book.crossref output.nonnull }
  if$
  format.edition output
  format.date "year" output.check
  format.chapter.pages "chapter and pages" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      publisher "publisher" output.check
      address output
      format.edition output
      format.date "year" output.check
    }
    { format.incoll.inproc.crossref output.nonnull }
  if$
  format.chapter.pages output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      address empty$
    { organization output
      publisher output
      format.date "year" output.check
    }
    { address output.nonnull
      format.date "year" output.check
      organization output
      publisher output
    }
      if$
    }
    { format.incoll.inproc.crossref output.nonnull }
  if$
  format.pages output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { format.organization output }
    { format.authors output.nonnull }
  if$
  format.btitle "title" output.check
  author empty$
    'skip$
    { organization output }
  if$
  address output
  format.edition output
  format.date output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  "master's thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  format.title output
  howpublished new.block.checka
  howpublished output
  format.date output
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  format.btitle "title" output.check
  "PhD thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { format.organization output }
    { format.editors output.nonnull }
  if$
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  address empty$
    { editor empty$
    'skip$
    { organization output }
      if$
      publisher output
      format.date "year" output.check
    }
    { address output.nonnull
      format.date "year" output.check
      editor empty$
    'skip$
    { organization output }
      if$
      publisher output
    }
  if$
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.date "year" output.check
  format.doi output
  format.url output
  format.eprint output
  new.block
  note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  new.block
  note "note" output.check
  format.date output
  format.doi output
  format.url output
  format.eprint output
  fin.entry
}

FUNCTION {default.type} { misc }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sept."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

MACRO {acmcs} {"ACM Comput. Surveys"}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Comm. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~Assoc. Comput. Mach."}

MACRO {jcss} {"J.~Comput. System Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

READ

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { nameptr #1 >
    { "   " * }
    'skip$
      if$
      s nameptr "{vv{ } }{ll{ }}{  f{ }}{  jj{ }}" format.name$ 't :=
      nameptr numnames = t "others" = and
    { "et al" * }
    { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
    { "to sort, need author or key in " cite$ * warning$
      ""
    }
    { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
    { key empty$
        { "to sort, need author, editor, or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.organization.sort}
{ author empty$
    { organization empty$
    { key empty$
        { "to sort, need author, organization, or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { "The " #4 organization chop.word sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {editor.organization.sort}
{ editor empty$
    { organization empty$
    { key empty$
        { "to sort, need editor, organization, or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { "The " #4 organization chop.word sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

FUNCTION {presort}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
    'editor.organization.sort
    { type$ "manual" =
        'author.organization.sort
        'author.sort
      if$
    }
      if$
    }
  if$
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}

SORT

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" * write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}
 


==> anc/supp_source/ua_stochastic_saddle_search.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\citation{vineyard1957frequency}
\citation{jonsson1998neb}
\citation{henkelman2000improved}
\citation{henkelman2000climbing}
\citation{henkelman1999dimer}
\citation{gould2016dimer}
\citation{bartok2010gaussian}
\citation{batatia2022mace}
\citation{chen2022qm}
\citation{wang2024theoretical}
\citation{ho2026flexible}
\citation{wang2021posteriori}
\citation{olson2023elastic}
\newlabel{sec:introduction}{{1}{1}{Introduction}{section.1}{}}
\newlabel{sec:introduction@cref}{{[section][1][]1}{[1][1][]1}}
\@writefile{toc}{\contentsline {section}{\numberline {1}Introduction}{1}{section.1}\protected@file@percent }
\citation{koistinen2017nudged}
\citation{koistinen2020}
\citation{podryabinkin2017active}
\citation{vandermause2020fly}
\citation{kulichenko2023uncertainty}
\citation{lakshminarayanan2017simple}
\citation{frederiksen2004bayesian}
\citation{ho2026flexible}
\citation{yu2025conformal}
\citation{perez2025uncertainty}
\citation{tang2014discrete}
\citation{guo2017stochastic}
\citation{jakeman2017generalized}
\citation{guo2019data}
\citation{dupuis2016path}
\citation{tsourtis2015parametric}
\citation{vineyard1957frequency}
\citation{liu2024stability}
\citation{liu2022convergence}
\citation{jonsson1998neb}
\citation{henkelman2000improved}
\citation{henkelman2000improved}
\citation{henkelman2000climbing}
\citation{makri2019preconditioning}
\newlabel{sec:problem}{{2}{3}{Problem setting}{section.2}{}}
\newlabel{sec:problem@cref}{{[section][2][]2}{[1][3][]3}}
\@writefile{toc}{\contentsline {section}{\numberline {2}Problem setting}{3}{section.2}\protected@file@percent }
\newlabel{eq:rate_sensitivity}{{2.1}{3}{Problem setting}{equation.3}{}}
\newlabel{eq:rate_sensitivity@cref}{{[equation][1][2]2.1}{[1][3][]3}}
\newlabel{sec:deterministic}{{2.1}{3}{Deterministic saddle-search background}{subsection.4}{}}
\newlabel{sec:deterministic@cref}{{[subsection][1][2]2.1}{[1][3][]3}}
\@writefile{toc}{\contentsline {subsection}{\numberline {2.1}Deterministic saddle-search background}{3}{subsection.4}\protected@file@percent }
\newlabel{eq:mep_condition}{{2.2}{3}{Deterministic saddle-search background}{equation.5}{}}
\newlabel{eq:mep_condition@cref}{{[equation][2][2]2.2}{[1][3][]3}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {2.1.1}NEB}{3}{subsubsection.6}\protected@file@percent }
\newlabel{eq:nudged_tangent_rule}{{2.3}{3}{NEB}{equation.7}{}}
\newlabel{eq:nudged_tangent_rule@cref}{{[equation][3][2]2.3}{[1][3][]3}}
\newlabel{eq:classical_neb}{{2.4}{3}{NEB}{equation.8}{}}
\newlabel{eq:classical_neb@cref}{{[equation][4][2]2.4}{[1][3][]3}}
\citation{henkelman1999dimer}
\citation{gould2016dimer}
\citation{yin2021solutionlandscape}
\citation{cui2024spring}
\citation{cui2025efficient}
\citation{frederiksen2004bayesian}
\citation{lakshminarayanan2017simple}
\citation{podryabinkin2017active}
\citation{kulichenko2023uncertainty}
\citation{perez2025uncertainty}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {2.1.2}Dimer}{4}{subsubsection.9}\protected@file@percent }
\newlabel{eq:hvp}{{2.5}{4}{Dimer}{equation.10}{}}
\newlabel{eq:hvp@cref}{{[equation][5][2]2.5}{[1][4][]4}}
\newlabel{eq:dimer_force}{{2.6}{4}{Dimer}{equation.11}{}}
\newlabel{eq:dimer_force@cref}{{[equation][6][2]2.6}{[1][4][]4}}
\newlabel{sec:covariance}{{2.2}{4}{Stochastic force model and covariance estimation}{subsection.12}{}}
\newlabel{sec:covariance@cref}{{[subsection][2][2]2.2}{[1][4][]4}}
\@writefile{toc}{\contentsline {subsection}{\numberline {2.2}Stochastic force model and covariance estimation}{4}{subsection.12}\protected@file@percent }
\newlabel{eq:force_model}{{2.7}{4}{Stochastic force model and covariance estimation}{equation.13}{}}
\newlabel{eq:force_model@cref}{{[equation][7][2]2.7}{[1][4][]4}}
\newlabel{eq:gradient_estimator}{{2.8}{5}{Stochastic force model and covariance estimation}{equation.14}{}}
\newlabel{eq:gradient_estimator@cref}{{[equation][8][2]2.8}{[1][4][]5}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {2.2.1}Calibrated ensemble covariance}{5}{subsubsection.15}\protected@file@percent }
\newlabel{eq:raw_ensemble_cov}{{2.10}{5}{Calibrated ensemble covariance}{equation.17}{}}
\newlabel{eq:raw_ensemble_cov@cref}{{[equation][10][2]2.10}{[1][5][]5}}
\newlabel{eq:ensemble_cov}{{2.11}{5}{Calibrated ensemble covariance}{equation.18}{}}
\newlabel{eq:ensemble_cov@cref}{{[equation][11][2]2.11}{[1][5][]5}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {2.2.2}Operator realizations}{5}{subsubsection.19}\protected@file@percent }
\newlabel{eq:covariance_interface}{{2.12}{5}{Operator realizations}{equation.20}{}}
\newlabel{eq:covariance_interface@cref}{{[equation][12][2]2.12}{[1][5][]5}}
\newlabel{eq:local_block_cov}{{2.13}{6}{Operator realizations}{equation.21}{}}
\newlabel{eq:local_block_cov@cref}{{[equation][13][2]2.13}{[1][6][]6}}
\newlabel{eq:jacobian_cov}{{2.14}{6}{Operator realizations}{equation.22}{}}
\newlabel{eq:jacobian_cov@cref}{{[equation][14][2]2.14}{[1][6][]6}}
\newlabel{sec:algorithms}{{3}{6}{Algorithms}{section.23}{}}
\newlabel{sec:algorithms@cref}{{[section][3][]3}{[1][6][]6}}
\@writefile{toc}{\contentsline {section}{\numberline {3}Algorithms}{6}{section.23}\protected@file@percent }
\newlabel{sec:uaneb}{{3.1}{6}{Uncertainty-aware NEB}{subsection.24}{}}
\newlabel{sec:uaneb@cref}{{[subsection][1][3]3.1}{[1][6][]6}}
\@writefile{toc}{\contentsline {subsection}{\numberline {3.1}Uncertainty-aware NEB}{6}{subsection.24}\protected@file@percent }
\newlabel{eq:metric}{{3.1}{6}{Uncertainty-aware NEB}{equation.25}{}}
\newlabel{eq:metric@cref}{{[equation][1][3]3.1}{[1][6][]6}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {3.1.1}Weighted tangent and projections}{7}{subsubsection.26}\protected@file@percent }
\newlabel{eq:oblique_projection}{{3.2}{7}{Weighted tangent and projections}{equation.27}{}}
\newlabel{eq:oblique_projection@cref}{{[equation][2][3]3.2}{[1][7][]7}}
\@writefile{thm}{\contentsline {lemma}{{Lemma}{3.1}{MEP-preserving projection identities}}{7}{theorem.28}\protected@file@percent }
\newlabel{lem:oblique_projection}{{3.1}{7}{Weighted tangent and projections}{theorem.28}{}}
\newlabel{lem:oblique_projection@cref}{{[lemma][1][3]3.1}{[1][7][]7}}
\newlabel{eq:mep_zero_set}{{3.3}{7}{Weighted tangent and projections}{equation.29}{}}
\newlabel{eq:mep_zero_set@cref}{{[equation][3][3]3.3}{[1][7][]7}}
\@writefile{thm}{\contentsline {proof}{{Proof}{1}{}}{7}{proof.30}\protected@file@percent }
\@writefile{thm}{\contentsline {remark}{{Remark}{3.2}{Why the alternative projections fail}}{7}{theorem.31}\protected@file@percent }
\newlabel{rem:alt_projections}{{3.2}{7}{Weighted tangent and projections}{theorem.31}{}}
\newlabel{rem:alt_projections@cref}{{[remark][2][3]3.2}{[1][7][]7}}
\newlabel{eq:neb_variational_step}{{3.4}{7}{Weighted tangent and projections}{equation.32}{}}
\newlabel{eq:neb_variational_step@cref}{{[equation][4][3]3.4}{[1][7][]7}}
\@writefile{thm}{\contentsline {lemma}{{Lemma}{3.3}{Fixed-tangent local stability}}{8}{theorem.33}\protected@file@percent }
\newlabel{lem:fixed_tangent_stability}{{3.3}{8}{Weighted tangent and projections}{theorem.33}{}}
\newlabel{lem:fixed_tangent_stability@cref}{{[lemma][3][3]3.3}{[1][7][]8}}
\@writefile{thm}{\contentsline {proof}{{Proof}{2}{}}{8}{proof.34}\protected@file@percent }
\@writefile{thm}{\contentsline {lemma}{{Lemma}{3.4}{Tangent regularity and slow-variable contribution}}{8}{theorem.35}\protected@file@percent }
\newlabel{lem:tangent_slow}{{3.4}{8}{Weighted tangent and projections}{theorem.35}{}}
\newlabel{lem:tangent_slow@cref}{{[lemma][4][3]3.4}{[1][8][]8}}
\newlabel{eq:g_spring}{{3.5}{8}{Weighted tangent and projections}{equation.36}{}}
\newlabel{eq:g_spring@cref}{{[equation][5][3]3.5}{[1][8][]8}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {3.1.2}UA-NEB force}{8}{subsubsection.37}\protected@file@percent }
\newlabel{eq:ua_neb_force}{{3.6}{8}{UA-NEB force}{equation.38}{}}
\newlabel{eq:ua_neb_force@cref}{{[equation][6][3]3.6}{[1][8][]8}}
\citation{henkelman2000climbing}
\newlabel{eq:logdet_penalty}{{3.7}{9}{UA-NEB force}{equation.39}{}}
\newlabel{eq:logdet_penalty@cref}{{[equation][7][3]3.7}{[1][9][]9}}
\newlabel{eq:ua_neb_update}{{3.8}{9}{UA-NEB force}{equation.40}{}}
\newlabel{eq:ua_neb_update@cref}{{[equation][8][3]3.8}{[1][9][]9}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {3.1.3}Climbing image and tangent smoothing}{9}{subsubsection.41}\protected@file@percent }
\newlabel{eq:ua_climbing}{{3.9}{9}{Climbing image and tangent smoothing}{equation.42}{}}
\newlabel{eq:ua_climbing@cref}{{[equation][9][3]3.9}{[1][9][]9}}
\@writefile{thm}{\contentsline {lemma}{{Lemma}{3.5}{Classical-limit consistency of the UA climbing image}}{9}{theorem.43}\protected@file@percent }
\newlabel{lem:climbing_limit}{{3.5}{9}{Climbing image and tangent smoothing}{theorem.43}{}}
\newlabel{lem:climbing_limit@cref}{{[lemma][5][3]3.5}{[1][9][]9}}
\@writefile{thm}{\contentsline {proof}{{Proof}{3}{}}{9}{proof.44}\protected@file@percent }
\newlabel{eq:tangent_smoothing}{{3.10}{9}{Climbing image and tangent smoothing}{equation.45}{}}
\newlabel{eq:tangent_smoothing@cref}{{[equation][10][3]3.10}{[1][9][]9}}
\newlabel{eq:al_trigger}{{3.11}{9}{Climbing image and tangent smoothing}{equation.47}{}}
\newlabel{eq:al_trigger@cref}{{[equation][11][3]3.11}{[1][9][]9}}
\@writefile{loa}{\contentsline {algorithm}{\numberline {3.1}{\ignorespaces UA-NEB}}{10}{algorithm.46}\protected@file@percent }
\newlabel{alg:uaneb}{{3.1}{10}{Climbing image and tangent smoothing}{algorithm.46}{}}
\newlabel{alg:uaneb@cref}{{[algorithm][1][3]3.1}{[1][9][]10}}
\@writefile{thm}{\contentsline {remark}{{Remark}{3.6}{Scope of the active-learning trigger}}{10}{theorem.48}\protected@file@percent }
\newlabel{sec:uadimer}{{3.2}{10}{Uncertainty-aware Dimer}{subsection.49}{}}
\newlabel{sec:uadimer@cref}{{[subsection][2][3]3.2}{[1][10][]10}}
\@writefile{toc}{\contentsline {subsection}{\numberline {3.2}Uncertainty-aware Dimer}{10}{subsection.49}\protected@file@percent }
\newlabel{sec:hvp_var}{{3.2.1}{10}{Hessian-vector covariance and Dimer length}{subsubsection.50}{}}
\newlabel{sec:hvp_var@cref}{{[subsubsection][1][3,2]3.2.1}{[1][10][]10}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {3.2.1}Hessian-vector covariance and Dimer length}{10}{subsubsection.50}\protected@file@percent }
\newlabel{eq:member_hvp}{{3.12}{10}{Hessian-vector covariance and Dimer length}{equation.51}{}}
\newlabel{eq:member_hvp@cref}{{[equation][12][3]3.12}{[1][10][]10}}
\newlabel{eq:hvp_cov}{{3.13}{10}{Hessian-vector covariance and Dimer length}{equation.52}{}}
\newlabel{eq:hvp_cov@cref}{{[equation][13][3]3.13}{[1][10][]10}}
\newlabel{eq:hvp_cov_force}{{3.14}{11}{Hessian-vector covariance and Dimer length}{equation.53}{}}
\newlabel{eq:hvp_cov_force@cref}{{[equation][14][3]3.14}{[1][11][]11}}
\newlabel{eq:h_adapt}{{3.15}{11}{Hessian-vector covariance and Dimer length}{equation.54}{}}
\newlabel{eq:h_adapt@cref}{{[equation][15][3]3.15}{[1][11][]11}}
\newlabel{sec:weighted_rot}{{3.2.2}{11}{Weighted rotation and translation}{subsubsection.55}{}}
\newlabel{sec:weighted_rot@cref}{{[subsubsection][2][3,2]3.2.2}{[1][11][]11}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {3.2.2}Weighted rotation and translation}{11}{subsubsection.55}\protected@file@percent }
\newlabel{eq:orientation_residual}{{3.16}{11}{Weighted rotation and translation}{equation.56}{}}
\newlabel{eq:orientation_residual@cref}{{[equation][16][3]3.16}{[1][11][]11}}
\newlabel{eq:rotation_metric}{{3.17}{11}{Weighted rotation and translation}{equation.57}{}}
\newlabel{eq:rotation_metric@cref}{{[equation][17][3]3.17}{[1][11][]11}}
\newlabel{eq:weighted_rotation}{{3.18}{11}{Weighted rotation and translation}{equation.58}{}}
\newlabel{eq:weighted_rotation@cref}{{[equation][18][3]3.18}{[1][11][]11}}
\newlabel{eq:ua_dimer_translation}{{3.19}{11}{Weighted rotation and translation}{equation.59}{}}
\newlabel{eq:ua_dimer_translation@cref}{{[equation][19][3]3.19}{[1][11][]11}}
\@writefile{loa}{\contentsline {algorithm}{\numberline {3.2}{\ignorespaces UA-Dimer}}{12}{algorithm.62}\protected@file@percent }
\newlabel{alg:uadimer}{{3.2}{12}{Weighted rotation and translation}{algorithm.62}{}}
\newlabel{alg:uadimer@cref}{{[algorithm][2][3]3.2}{[1][12][]12}}
\@writefile{thm}{\contentsline {lemma}{{Lemma}{3.7}{Metric-preconditioned Dimer translation preserves critical points}}{12}{theorem.60}\protected@file@percent }
\newlabel{lem:dimer_zero_set}{{3.7}{12}{Weighted rotation and translation}{theorem.60}{}}
\newlabel{lem:dimer_zero_set@cref}{{[lemma][7][3]3.7}{[1][11][]12}}
\@writefile{thm}{\contentsline {proof}{{Proof}{4}{}}{12}{proof.61}\protected@file@percent }
\newlabel{sec:neb_dimer_handoff}{{3.2.3}{12}{NEB--Dimer handoff}{subsubsection.63}{}}
\newlabel{sec:neb_dimer_handoff@cref}{{[subsubsection][3][3,2]3.2.3}{[1][12][]12}}
\@writefile{toc}{\contentsline {subsubsection}{\numberline {3.2.3}NEB--Dimer handoff}{12}{subsubsection.63}\protected@file@percent }
\newlabel{eq:handoff_condition}{{3.20}{12}{NEB--Dimer handoff}{equation.64}{}}
\newlabel{eq:handoff_condition@cref}{{[equation][20][3]3.20}{[1][12][]12}}
\@writefile{thm}{\contentsline {remark}{{Remark}{3.8}{Scope and calibration of the handoff test}}{13}{theorem.65}\protected@file@percent }
\newlabel{sec:convergence}{{4}{13}{Theory: local stochastic stability and scalable covariance}{section.66}{}}
\newlabel{sec:convergence@cref}{{[section][4][]4}{[1][13][]13}}
\@writefile{toc}{\contentsline {section}{\numberline {4}Theory: local stochastic stability and scalable covariance}{13}{section.66}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {4.1}Residuals and stochastic-approximation form}{13}{subsection.67}\protected@file@percent }
\newlabel{eq:sa}{{4.1}{13}{Residuals and stochastic-approximation form}{equation.68}{}}
\newlabel{eq:sa@cref}{{[equation][1][4]4.1}{[1][13][]13}}
\newlabel{eq:neb_drift}{{4.2}{13}{Residuals and stochastic-approximation form}{equation.69}{}}
\newlabel{eq:neb_drift@cref}{{[equation][2][4]4.2}{[1][13][]13}}
\newlabel{eq:dimer_drift}{{4.3}{14}{Residuals and stochastic-approximation form}{equation.70}{}}
\newlabel{eq:dimer_drift@cref}{{[equation][3][4]4.3}{[1][13][]14}}
\newlabel{eq:neb_residual}{{4.4}{14}{Residuals and stochastic-approximation form}{equation.71}{}}
\newlabel{eq:neb_residual@cref}{{[equation][4][4]4.4}{[1][14][]14}}
\newlabel{eq:dimer_residual}{{4.5}{14}{Residuals and stochastic-approximation form}{equation.72}{}}
\newlabel{eq:dimer_residual@cref}{{[equation][5][4]4.5}{[1][14][]14}}
\newlabel{eq:dimer_residual_equiv}{{4.6}{14}{Residuals and stochastic-approximation form}{equation.73}{}}
\newlabel{eq:dimer_residual_equiv@cref}{{[equation][6][4]4.6}{[1][14][]14}}
\@writefile{toc}{\contentsline {subsection}{\numberline {4.2}Local stability and stochastic convergence}{14}{subsection.74}\protected@file@percent }
\@writefile{thm}{\contentsline {assumption}{{Assumption}{4.1}{Local stochastic stability setting}}{14}{theorem.75}\protected@file@percent }
\newlabel{ass:smooth}{{4.1}{14}{Local stability and stochastic convergence}{theorem.75}{}}
\newlabel{ass:smooth@cref}{{[assumption][1][4]4.1}{[1][14][]14}}
\newlabel{eq:lyapunov_drift}{{4.7}{15}{Local stability and stochastic convergence}{equation.76}{}}
\newlabel{eq:lyapunov_drift@cref}{{[equation][7][4]4.7}{[1][15][]15}}
\newlabel{eq:bias_summable}{{4.8}{15}{Local stability and stochastic convergence}{equation.77}{}}
\newlabel{eq:bias_summable@cref}{{[equation][8][4]4.8}{[1][15][]15}}
\@writefile{toc}{\contentsline {paragraph}{Canonical UA-NEB verification.}{15}{section*.78}\protected@file@percent }
\newlabel{eq:V_canonical}{{4.9}{15}{Canonical UA-NEB verification}{equation.79}{}}
\newlabel{eq:V_canonical@cref}{{[equation][9][4]4.9}{[1][15][]15}}
\@writefile{thm}{\contentsline {proposition}{{Proposition}{4.2}{Canonical UA-NEB stability}}{15}{theorem.80}\protected@file@percent }
\newlabel{lem:lyapunov_neb_canonical}{{4.2}{15}{Canonical UA-NEB verification}{theorem.80}{}}
\newlabel{lem:lyapunov_neb_canonical@cref}{{[proposition][2][4]4.2}{[1][15][]15}}
\citation{ren2013climbing}
\citation{weinan2002string}
\citation{robbins1971convergence}
\citation{kushner2003stochastic}
\citation{borkar2008stochastic}
\newlabel{eq:rs_estimate}{{4.10}{16}{Canonical UA-NEB verification}{equation.81}{}}
\newlabel{eq:rs_estimate@cref}{{[equation][10][4]4.10}{[1][16][]16}}
\@writefile{thm}{\contentsline {theorem}{{Theorem}{4.3}{Local convergence}}{16}{theorem.82}\protected@file@percent }
\newlabel{thm:convergence}{{4.3}{16}{Canonical UA-NEB verification}{theorem.82}{}}
\newlabel{thm:convergence@cref}{{[theorem][3][4]4.3}{[1][16][]16}}
\@writefile{thm}{\contentsline {proof}{{Proof}{5}{}}{16}{proof.83}\protected@file@percent }
\citation{kushner2003stochastic}
\@writefile{toc}{\contentsline {subsection}{\numberline {4.3}Local mean-square rate}{17}{subsection.84}\protected@file@percent }
\@writefile{thm}{\contentsline {proposition}{{Proposition}{4.4}{Local $L^2$ convergence rate}}{17}{theorem.85}\protected@file@percent }
\newlabel{prop:rate}{{4.4}{17}{Local mean-square rate}{theorem.85}{}}
\newlabel{prop:rate@cref}{{[proposition][4][4]4.4}{[1][17][]17}}
\newlabel{sec:complexity}{{4.4}{17}{Scalable covariance realizations}{subsection.86}{}}
\newlabel{sec:complexity@cref}{{[subsection][4][4]4.4}{[1][17][]17}}
\@writefile{toc}{\contentsline {subsection}{\numberline {4.4}Scalable covariance realizations}{17}{subsection.86}\protected@file@percent }
\newlabel{sec:numerics}{{5}{18}{Numerical experiments}{section.87}{}}
\newlabel{sec:numerics@cref}{{[section][5][]5}{[1][18][]18}}
\@writefile{toc}{\contentsline {section}{\numberline {5}Numerical experiments}{18}{section.87}\protected@file@percent }
\newlabel{eq:toy_energy}{{5.1}{18}{Numerical experiments}{equation.88}{}}
\newlabel{eq:toy_energy@cref}{{[equation][1][5]5.1}{[1][18][]18}}
\newlabel{sec:numerics_neb}{{5.1}{18}{Uncertainty-aware NEB on an analytic MEP}{subsection.89}{}}
\newlabel{sec:numerics_neb@cref}{{[subsection][1][5]5.1}{[1][18][]18}}
\@writefile{toc}{\contentsline {subsection}{\numberline {5.1}Uncertainty-aware NEB on an analytic MEP}{18}{subsection.89}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {1}{\ignorespaces Synthetic anisotropic-noise NEB benchmark. (A) Largest force-covariance standard deviation; white ellipses show covariance eigenframes and the dashed curve is the exact MEP. (B) Representative final paths for selected methods. (C) Mean barrier-error trajectories over $200$ paired seeds, with standard-error bands. (D) Final barrier error and normal-path RMS for all six ablations. Metric-based updates provide the main barrier-error gain; diagonal weighting is unusually strong in this aligned base cell, motivating the rotated-covariance sweep and W-vacancy test.}}{19}{figure.90}\protected@file@percent }
\newlabel{fig:ua_neb_benchmark}{{1}{19}{Synthetic anisotropic-noise NEB benchmark. (A) Largest force-covariance standard deviation; white ellipses show covariance eigenframes and the dashed curve is the exact MEP. (B) Representative final paths for selected methods. (C) Mean barrier-error trajectories over $200$ paired seeds, with standard-error bands. (D) Final barrier error and normal-path RMS for all six ablations. Metric-based updates provide the main barrier-error gain; diagonal weighting is unusually strong in this aligned base cell, motivating the rotated-covariance sweep and W-vacancy test}{figure.90}{}}
\newlabel{fig:ua_neb_benchmark@cref}{{[figure][1][]1}{[1][18][]19}}
\newlabel{sec:numerics_dimer}{{5.2}{19}{Dimer rotation and translation test}{subsection.94}{}}
\newlabel{sec:numerics_dimer@cref}{{[subsection][2][5]5.2}{[1][19][]19}}
\@writefile{toc}{\contentsline {subsection}{\numberline {5.2}Dimer rotation and translation test}{19}{subsection.94}\protected@file@percent }
\citation{mason2017empirical}
\@writefile{lof}{\contentsline {figure}{\numberline {2}{\ignorespaces Covariance-structure sensitivity sweep. (A,B) Relative improvement of full UA-NEB over stochastic NEB and diagonal weighting; positive values mean smaller barrier error, and the color scale is clipped to the displayed range. (C) Unadjusted one-sided Wilcoxon scores $-\log _{10}p$ for full UA $<$ std.}}{20}{figure.92}\protected@file@percent }
\newlabel{fig:ua_neb_sensitivity}{{2}{20}{Covariance-structure sensitivity sweep. (A,B) Relative improvement of full UA-NEB over stochastic NEB and diagonal weighting; positive values mean smaller barrier error, and the color scale is clipped to the displayed range. (C) Unadjusted one-sided Wilcoxon scores $-\log _{10}p$ for full UA $<$ std}{figure.92}{}}
\newlabel{fig:ua_neb_sensitivity@cref}{{[figure][2][]2}{[1][19][]20}}
\newlabel{sec:atomistic_validation}{{5.3}{20}{Atomistic W-vacancy benchmark}{subsection.95}{}}
\newlabel{sec:atomistic_validation@cref}{{[subsection][3][5]5.3}{[1][20][]20}}
\@writefile{toc}{\contentsline {subsection}{\numberline {5.3}Atomistic W-vacancy benchmark}{20}{subsection.95}\protected@file@percent }
\bibstyle{siamplain}
\bibdata{bib}
\@writefile{lof}{\contentsline {figure}{\numberline {3}{\ignorespaces Atomistic bcc tungsten vacancy-hop benchmark with EAM/FS mean force, prescribed anisotropic covariance, $N=127$, $n=7$, and $24$ seeds. (A) Vacancy core and migrating atom. (B) Mean barrier-error trajectory. (C) Final barrier-error distribution. (D) Migrating-atom progress. Full UA-NEB reduces final barrier error by $\sim 56\%$ relative to stochastic NEB and by $\sim 23\%$ relative to diagonal weighting.}}{21}{figure.96}\protected@file@percent }
\newlabel{fig:w_vacancy_benchmark}{{3}{21}{Atomistic bcc tungsten vacancy-hop benchmark with EAM/FS mean force, prescribed anisotropic covariance, $N=127$, $n=7$, and $24$ seeds. (A) Vacancy core and migrating atom. (B) Mean barrier-error trajectory. (C) Final barrier-error distribution. (D) Migrating-atom progress. Full UA-NEB reduces final barrier error by $\sim 56\%$ relative to stochastic NEB and by $\sim 23\%$ relative to diagonal weighting}{figure.96}{}}
\newlabel{fig:w_vacancy_benchmark@cref}{{[figure][3][]3}{[1][20][]21}}
\newlabel{sec:conclusion}{{6}{21}{Conclusion}{section.98}{}}
\newlabel{sec:conclusion@cref}{{[section][6][]6}{[1][21][]21}}
\@writefile{toc}{\contentsline {section}{\numberline {6}Conclusion}{21}{section.98}\protected@file@percent }
\@writefile{toc}{\contentsline {section}{References}{21}{section.98}\protected@file@percent }
\bibcite{bartok2010gaussian}{1}
\bibcite{batatia2022mace}{2}
\bibcite{borkar2008stochastic}{3}
\bibcite{chen2022qm}{4}
\bibcite{cui2024spring}{5}
\bibcite{cui2025efficient}{6}
\bibcite{dupuis2016path}{7}
\bibcite{weinan2002string}{8}
\bibcite{frederiksen2004bayesian}{9}
\bibcite{gould2016dimer}{10}
\bibcite{guo2019data}{11}
\bibcite{guo2017stochastic}{12}
\bibcite{henkelman1999dimer}{13}
\bibcite{henkelman2000improved}{14}
\bibcite{henkelman2000climbing}{15}
\bibcite{ho2026flexible}{16}
\bibcite{jakeman2017generalized}{17}
\bibcite{jonsson1998neb}{18}
\bibcite{koistinen2020}{19}
\bibcite{koistinen2017nudged}{20}
\bibcite{kulichenko2023uncertainty}{21}
\bibcite{kushner2003stochastic}{22}
\bibcite{lakshminarayanan2017simple}{23}
\bibcite{liu2022convergence}{24}
\bibcite{liu2024stability}{25}
\bibcite{makri2019preconditioning}{26}
\bibcite{mason2017empirical}{27}
\bibcite{olson2023elastic}{28}
\bibcite{perez2025uncertainty}{29}
\bibcite{podryabinkin2017active}{30}
\bibcite{ren2013climbing}{31}
\bibcite{robbins1971convergence}{32}
\bibcite{tang2014discrete}{33}
\bibcite{tsourtis2015parametric}{34}
\bibcite{vandermause2020fly}{35}
\bibcite{vineyard1957frequency}{36}
\bibcite{wang2021posteriori}{37}
\bibcite{wang2024theoretical}{38}
\bibcite{yin2021solutionlandscape}{39}
\bibcite{yu2025conformal}{40}
\gdef \@abspage@last{23}


==> anc/supp_source/ua_stochastic_saddle_search_supp.bbl <==
\begin{thebibliography}{1}

\bibitem{braun2025higher}
{\sc J.~Braun, C.~Ortner, Y.~Wang, and L.~Zhang}, {\em Higher-order far-field
  boundary conditions for crystalline defects}, SIAM Journal on Numerical
  Analysis, 63 (2025), pp.~520--541, \url{https://doi.org/10.1137/24M165836X}.

\bibitem{kushner2003stochastic}
{\sc H.~J. Kushner and G.~G. Yin}, {\em Stochastic Approximation and Recursive
  Algorithms and Applications}, Springer, 2~ed., 2003,
  \url{https://doi.org/10.1007/b97441}.

\bibitem{trinkle2008lattice}
{\sc D.~R. Trinkle}, {\em Lattice green function for extended defect
  calculations: Computation and error estimation with long-range forces},
  Physical Review B, 78 (2008), p.~014110,
  \url{https://doi.org/10.1103/PhysRevB.78.014110}.

\end{thebibliography}


==> anc/supp_source/ua_stochastic_saddle_search_supp.fdb_latexmk <==
# Fdb version 4
["bibtex ua_stochastic_saddle_search_supp"] 1779511638.26392 "ua_stochastic_saddle_search_supp.aux" "ua_stochastic_saddle_search_supp.bbl" "ua_stochastic_saddle_search_supp" 1779511639.68566 0
  "./bib.bib" 1779506770.58293 23873 d63e4c42794234b6a4a3b1bcabf14460 ""
  "./siamplain.bst" 1779506770.58762 20596 0aeadd96484ccdb5bc1b4f2635f3e545 ""
  "ua_stochastic_saddle_search_supp.aux" 1779511639.31184 15633 751bffa5963bd5fcba688dfaed706842 "pdflatex"
  (generated)
  "ua_stochastic_saddle_search_supp.bbl"
  "ua_stochastic_saddle_search_supp.blg"
  (rewritten before read)
["pdflatex"] 1779511638.44691 "ua_stochastic_saddle_search_supp.tex" "ua_stochastic_saddle_search_supp.pdf" "ua_stochastic_saddle_search_supp" 1779511639.68595 0
  "/usr/local/texlive/2024/texmf-dist/fonts/enc/dvips/cm-super/cm-super-ts1.enc" 1136849721 2900 1537cc8184ad1792082cd229ecc269f4 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/map/fontname/texfonts.map" 1577235249 3524 cb3e574dea2d1052e39280babc910dc8 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/jknappen/ec/tcrm1000.tfm" 1136768653 1536 e07581a4bb3136ece9eeb4c3ffab8233 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy5.tfm" 1246382020 1120 1e8878807317373affa7f7bba4cf2f6a ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy6.tfm" 1246382020 1124 14ccf5552bc7f77ca02a8a402bea8bfb ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy7.tfm" 1246382020 1120 7f9f170e8aa57527ad6c49feafd45d54 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy8.tfm" 1246382020 1120 200be8b775682cdf80acad4be5ef57e4 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmex7.tfm" 1246382020 1004 54797486969f23fa377b128694d548df ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmex8.tfm" 1246382020 988 bdf658c3bfc2d96d3c8b02cfc1c94c20 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib5.tfm" 1246382020 1496 c79f6914c6d39ffb3759967363d1be79 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib6.tfm" 1246382020 1516 a3bf6a5e7ec4401b1f52092dfaaed242 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib7.tfm" 1246382020 1508 6e807ff901c35a5f1fde0ca275533df8 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib8.tfm" 1246382020 1528 dab402b9d3774ca98baa037071cee7ae ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam10.tfm" 1246382020 916 f87d7c45f9c908e672703b83b72241a3 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam5.tfm" 1246382020 924 9904cf1d39e9767e7a3622f2a125a565 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam7.tfm" 1246382020 928 2dc8d444221b7a635bb58038579b861a ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm10.tfm" 1246382020 908 2921f8a10601f252058503cc6570e581 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm5.tfm" 1246382020 940 75ac932a52f80982a9f8ea75d03a34cf ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm7.tfm" 1246382020 940 228d6584342e91276bf566bcf9716b83 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbsy10.tfm" 1136768653 1116 4e6ba9d7914baa6482fd69f67d126380 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx10.tfm" 1136768653 1328 c834bbb027764024c09d3d2bf908b5f0 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx5.tfm" 1136768653 1332 f817c21a1ba54560425663374f1b651a ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx6.tfm" 1136768653 1344 8a0be4fe4d376203000810ad4dc81558 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx7.tfm" 1136768653 1336 3125ccb448c1a09074e3aa4a9832f130 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx8.tfm" 1136768653 1332 1fde11373e221473104d6cc5993f046e ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmcsc10.tfm" 1136768653 1300 63a6111ee6274895728663cf4b4e7e81 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmmi6.tfm" 1136768653 1512 f21f83efb36853c0b70002322c1ab3ad ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmmi8.tfm" 1136768653 1520 eccf95517727cb11801f4f1aee3a21b4 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmmib10.tfm" 1136768653 1524 554068197b70979a55370e6c6495f441 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmr6.tfm" 1136768653 1300 b62933e007d01cfd073f79b963c01526 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmr8.tfm" 1136768653 1292 21c1c5bfeaebccffdb478fd231a0997d ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmsy6.tfm" 1136768653 1116 933a60c408fc0a863a92debe84b2d294 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmsy8.tfm" 1136768653 1120 8b7d695260f3cff42e636090a8002094 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmti10.tfm" 1136768653 1480 aa8e34af0eb6a2941b776984cf1dfdc4 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmti8.tfm" 1136768653 1504 1747189e0441d1c18f3ea56fafc1c480 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmbx10.pfb" 1248133631 34811 78b52f49e893bcba91bd7581cdc144c0 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmcsc10.pfb" 1248133631 32001 6aeea3afe875097b1eb0da29acd61e28 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmex10.pfb" 1248133631 30251 6afa5cb1d0204815a708a080681d4674 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi10.pfb" 1248133631 36299 5f9df58c2139e7edcf37c8fca4bd384d ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi5.pfb" 1248133631 37912 77d683123f92148345f3fc36a38d9ab1 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi6.pfb" 1248133631 37166 8ab3487cbe3ab49ebce74c29ea2418db ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi7.pfb" 1248133631 36281 c355509802a035cadc5f15869451dcee ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi8.pfb" 1248133631 35469 70d41d2b9ea31d5d813066df7c99281c ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr10.pfb" 1248133631 35752 024fb6c41858982481f6968b5fc26508 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr5.pfb" 1248133631 31809 8670ca339bf94e56da1fc21c80635e2a ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr6.pfb" 1248133631 32734 69e00a6b65cedb993666e42eedb3d48f ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr7.pfb" 1248133631 32762 224316ccc9ad3ca0423a14971cfa7fc1 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr8.pfb" 1248133631 32726 0a1aea6fcd6468ee2cf64d891f5c43c8 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy10.pfb" 1248133631 32569 5e5ddc8df908dea60932f3c484a54c0d ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy5.pfb" 1248133631 32915 7bf7720c61a5b3a7ff25b0964421c9b6 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy6.pfb" 1248133631 32587 1788b0c1c5b39540c96f5e42ccd6dae8 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy7.pfb" 1248133631 32716 08e384dc442464e7285e891af9f45947 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy8.pfb" 1248133631 32626 4f5c1b83753b1dd3a97d1b399a005b4b ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti10.pfb" 1248133631 37944 359e864bd06cde3b1cf57bb20757fb06 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti8.pfb" 1248133631 35660 fb24af7afbadb71801619f1415838111 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cmextra/cmex7.pfb" 1248133631 30457 bc0868ebece724ed7c3d37e3d9bff7bd ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/symbols/msbm10.pfb" 1248133631 34694 ad62b13721ee8eda1dcc8993c8bd7041 ""
  "/usr/local/texlive/2024/texmf-dist/fonts/type1/public/cm-super/sfrm1000.pfb" 1215737283 138258 6525c253f16cededa14c7fd0da7f67b2 ""
  "/usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii" 1461363279 71627 94eb9990bed73c364d7f53f960cc8c5b ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/atbegshi/atbegshi.sty" 1575674566 24708 5584a51a7101caf7e6bbf1fc27d8f7b1 ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty" 1576625341 40635 c40361e206be584d448876bba8a64a3b ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/bitset/bitset.sty" 1576016050 33961 6b5c75130e435b2bfdb9f480a09a39f9 ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty" 1576625223 8371 9d55b8bd010bc717624922fb3477d92e ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/ifpdf.sty" 1572645307 480 5778104efadad304ced77548ca2184b1 ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/iftex/iftex.sty" 1644112042 7237 bdd120a32c8fdb4b433cf9ca2e7cd98a ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/infwarerr/infwarerr.sty" 1575499628 8356 7bbb2c2373aa810be568c29e333da8ed ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/intcalc/intcalc.sty" 1576625065 31769 002a487f55041f8e805cfbf6385ffd97 ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty" 1576878844 5412 d5a2436094cd7be85769db90f29250a6 ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty" 1701727651 17865 1a9bd36b4f98178fa551aca822290953 ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/pdfescape/pdfescape.sty" 1576015897 19007 15924f7228aca6c6d184b115f4baa231 ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty" 1593379760 20089 80423eac55aa175305d35b49e04fe23b ""
  "/usr/local/texlive/2024/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty" 1576624663 7008 f92eaa0a3872ed622bbf538217cd2ab7 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/algorithms/algorithm.sty" 1251330371 3249 15763257e50278eef5db1952ccde229c ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amsfonts.sty" 1359763108 5949 3f3fd50a8cc94c3d4cbf4fc66cd3df1c ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amssymb.sty" 1359763108 13829 94730e64147574077f8ecfea9bb69af4 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd" 1359763108 961 6518c6525a34feb5e8250ffa91731cff ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd" 1359763108 961 d02606146ba5601b5645f987c92e6193 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsbsy.sty" 1686341992 2222 499d61426192c39efd8f410ee1a52b9c ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsgen.sty" 1686341992 4173 82ac04dfb1256038fad068287fbb4fe6 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsmath.sty" 1686341992 88371 d84032c0f422c3d1e282266c01bef237 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsopn.sty" 1686341992 4474 b811654f4bf125f11506d13d13647efb ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amstext.sty" 1686341992 2444 0d0c1ee65478277e8015d65b86983da2 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/atveryend/atveryend.sty" 1576191570 19336 ce7ae9438967282886b3b036cfad1e4d ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/auxhook/auxhook.sty" 1576625391 3935 57aa3c3e203a5c2effb4d2bd2efbc323 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/base/atbegshi-ltx.sty" 1705352648 3045 273c666a54e60b9f730964f431a56c1b ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/base/atveryend-ltx.sty" 1705352648 2462 6bc53756156dbd71c1ad550d30a3b93f ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/base/ifthen.sty" 1705352648 5319 2b738d02ce36ada6dcdd9534940db0ee ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/booktabs/booktabs.sty" 1579038678 6078 f1cb470c9199e7110a27851508ed7a5c ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/cleveref/cleveref.sty" 1525128982 329481 7fc6b003158402a4c694bc0a1b729308 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty" 1579991033 13886 d1306dcf79a944f6988e688c1785f9ce ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf.sty" 1579991033 4393 47f27fd4d95928d20b1885ba77de11d2 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/etoolbox/etoolbox.sty" 1601931149 46845 3b58f70c6e861a13d927bff09d35ecbc ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/float/float.sty" 1137110151 6749 16d2656a1984957e674b149555f1ea1d ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg" 1459978653 1213 620bba36b25224fa9b7e1ccb4ecb76fd ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg" 1465944070 1224 978390e9c2234eab29404bc21b268d1e ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def" 1663965824 19448 1e988b341dda20961a6b931bcde55519 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphics.sty" 1654720880 18387 8f900a490197ebaf93c02ae9476d4b09 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphicx.sty" 1654720880 8010 a8d949cbdbc5c983593827c9eec252e1 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/keyval.sty" 1654720880 2671 7e67d78d9b88c845599a85b2d41f2e39 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx" 1667332637 2885 9c645d672ae17285bba324998918efd8 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/graphics/trig.sty" 1654720880 4023 293ea1c16429fc0c4cf605f4da1791a9 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/grfext/grfext.sty" 1575499774 7133 b94bbacbee6e4fdccdc7f810b2aec370 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/hycolor/hycolor.sty" 1580250785 17914 4c28a13fc3d975e6e81c9bea1d697276 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def" 1705871765 48154 e46bf8adeb936500541441171d61726d ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hyperref.sty" 1705871765 220920 fd3cbb5f1a2bc9b8f451b8b7d8171264 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/nameref.sty" 1705871765 11026 182c63f139a71afd30a28e5f1ed2cd1c ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def" 1705871765 14249 e67cb186717b7ab18d14a4875e7e98b5 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def" 1705871765 117112 05831178ece2cad4d9629dcf65099b11 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/xr-hyper.sty" 1705871765 3379 f6eabc0f461e74204fef8a08643008ad ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/kvoptions/kvoptions.sty" 1655478651 22555 6d8e155cfef6d82c3d5c742fea7c992e ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty" 1665067230 13815 760b0c02f691ea230f5359c4e1de23a7 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def" 1708463273 30006 3d512c0edd558928ddea1690180ef77e ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg" 1279039959 678 4792914a8f45be57bb98413425e4c7af ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/letltxmacro/letltxmacro.sty" 1575499565 5766 13a9e8766c47f30327caf893ece86ac8 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/ntheorem/ntheorem.sty" 1346969955 43120 799f06af91d8fb275749981ca21a5146 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/oberdiek/hypcap.sty" 1575152444 3822 b53c749cd81352b4679a35b0dafefb95 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/refcount/refcount.sty" 1576624809 9878 9e94e8fa600d95f9c7731bb21dfb67a4 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty" 1657483315 9714 ba3194bd52c8499b3f1e3eb91d409670 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/tools/array.sty" 1698869629 12667 e4b5eb11e4b7239e6c8a52bbe074a6c6 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/tools/bm.sty" 1698869629 13231 2c742011581e2bf297e33520567d9464 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/url/url.sty" 1388531844 12796 8edb7d69a20b857904dd0ea757c14ec9 ""
  "/usr/local/texlive/2024/texmf-dist/tex/latex/xcolor/xcolor.sty" 1700082560 55487 80a65caedd3722f4c20a14a69e785d8f ""
  "/usr/local/texlive/2024/texmf-dist/web2c/texmf.cnf" 1708706663 41649 5d6ae549fbbcb850a863f69aa41f3d10 ""
  "/usr/local/texlive/2024/texmf-var/fonts/map/pdftex/updmap/pdftex.map" 1721453777.87258 5467645 128b85b7cde5f5edc5cb7f1dd7ff8736 ""
  "/usr/local/texlive/2024/texmf-var/web2c/pdftex/pdflatex.fmt" 1721453749 8221429 aea8b5740f6485463883df9b5aac7afc ""
  "/usr/local/texlive/2024/texmf.cnf" 1710266656 577 e590dabc9e28c5b61546e15f63eebcdf ""
  "figures/convergence_rate_validation.pdf" 1779504171.17163 144849 6c9b147b56763b1cc478c79ab9c4a601 ""
  "figures/projection_2x2_demo.pdf" 1779504171.17068 463454 59003ed70e86fb20f8ba1069fab94679 ""
  "figures/ua_dimer_benchmark.pdf" 1779504171.17296 205622 b44ad9dd523cd71d9d8f9af123f4696a ""
  "siamart250211.cls" 1779506770.5872 73103 209331177970c8be6e3b8660326d6abb ""
  "ua_stochastic_saddle_search.aux" 1779506770.5838 23921 86d66ac3fa97c79597faefb034464558 ""
  "ua_stochastic_saddle_search_supp.aux" 1779511639.31184 15633 751bffa5963bd5fcba688dfaed706842 "pdflatex"
  "ua_stochastic_saddle_search_supp.bbl" 1779511638.44424 783 5938b421950869f3329caf4de78c08b7 "bibtex ua_stochastic_saddle_search_supp"
  "ua_stochastic_saddle_search_supp.out" 1779511639.31317 4599 6b91d7f7c29ac791ee15a11b1152bfe5 "pdflatex"
  "ua_stochastic_saddle_search_supp.tex" 1779511625.92427 43445 198475607b71e322c684956ace1ab907 ""
  (generated)
  "ua_stochastic_saddle_search_supp.aux"
  "ua_stochastic_saddle_search_supp.log"
  "ua_stochastic_saddle_search_supp.out"
  "ua_stochastic_saddle_search_supp.pdf"
  "ua_stochastic_saddle_search_supp.thm"
  (rewritten before read)


==> anc/supp_source/ua_stochastic_saddle_search_supp.fls <==
PWD /Users/yswang/Dropbox (Personal)/NEBAlgorithms-SISC/arxiv_upload/anc/supp_source
INPUT /usr/local/texlive/2024/texmf.cnf
INPUT /usr/local/texlive/2024/texmf-dist/web2c/texmf.cnf
INPUT /usr/local/texlive/2024/texmf-var/web2c/pdftex/pdflatex.fmt
INPUT ua_stochastic_saddle_search_supp.tex
OUTPUT ua_stochastic_saddle_search_supp.log
INPUT ./siamart250211.cls
INPUT siamart250211.cls
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsmath.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsmath.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsopn.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amstext.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amstext.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsgen.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsgen.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsbsy.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsbsy.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsmath/amsopn.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/ntheorem/ntheorem.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/ntheorem/ntheorem.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/base/ifthen.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/base/ifthen.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/xr-hyper.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/xr-hyper.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/iftex/ifpdf.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/iftex/ifpdf.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/iftex/iftex.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/iftex/iftex.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hyperref.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hyperref.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/keyval.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/keyval.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/pdfescape/pdfescape.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/pdfescape/pdfescape.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/infwarerr/infwarerr.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/infwarerr/infwarerr.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hycolor/hycolor.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hycolor/hycolor.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/auxhook/auxhook.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/auxhook/auxhook.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/nameref.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/nameref.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/refcount/refcount.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/refcount/refcount.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/kvoptions/kvoptions.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/kvoptions/kvoptions.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/etoolbox/etoolbox.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/etoolbox/etoolbox.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/pd1enc.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/intcalc/intcalc.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/intcalc/intcalc.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/puenc.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/url/url.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/url/url.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/bitset/bitset.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/bitset/bitset.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/atbegshi/atbegshi.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/base/atbegshi-ltx.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/base/atbegshi-ltx.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/hyperref/hpdftex.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/atveryend/atveryend.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/base/atveryend-ltx.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/base/atveryend-ltx.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphics.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphics.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/trig.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/trig.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-def/pdftex.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphicx.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/graphicx.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/grfext/grfext.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/grfext/grfext.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/xcolor/xcolor.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/xcolor/xcolor.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics-cfg/color.cfg
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/graphics/mathcolor.ltx
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/oberdiek/hypcap.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/oberdiek/hypcap.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/letltxmacro/letltxmacro.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/letltxmacro/letltxmacro.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/algorithms/algorithm.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/algorithms/algorithm.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/float/float.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/float/float.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/cleveref/cleveref.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/cleveref/cleveref.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amsfonts.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amsfonts.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amssymb.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/amssymb.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/tools/bm.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/tools/bm.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/booktabs/booktabs.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/booktabs/booktabs.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/tools/array.sty
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/tools/array.sty
INPUT ua_stochastic_saddle_search.aux
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def
INPUT ./ua_stochastic_saddle_search_supp.aux
INPUT ./ua_stochastic_saddle_search_supp.aux
INPUT ua_stochastic_saddle_search_supp.aux
OUTPUT ua_stochastic_saddle_search_supp.aux
INPUT ./ua_stochastic_saddle_search_supp.out
INPUT ./ua_stochastic_saddle_search_supp.out
INPUT ua_stochastic_saddle_search_supp.out
INPUT ua_stochastic_saddle_search_supp.out
OUTPUT ua_stochastic_saddle_search_supp.pdf
INPUT ./ua_stochastic_saddle_search_supp.out
INPUT ./ua_stochastic_saddle_search_supp.out
OUTPUT ua_stochastic_saddle_search_supp.out
INPUT /usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
INPUT /usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
INPUT /usr/local/texlive/2024/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
INPUT /usr/local/texlive/2024/texmf-dist/fonts/map/fontname/texfonts.map
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmr8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmr6.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmmi8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmmi6.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmsy8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmsy6.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmex8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmex7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmex7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsa.fd
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam5.tfm
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd
INPUT /usr/local/texlive/2024/texmf-dist/tex/latex/amsfonts/umsb.fd
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm5.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx6.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx5.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib6.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib5.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy6.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy5.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/jknappen/ec/tcrm1000.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmcsc10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmti8.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmex7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbx7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmmib7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/cmextra/cmbsy7.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msam10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/amsfonts/symbols/msbm10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmmib10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmbsy10.tfm
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmti10.tfm
INPUT /usr/local/texlive/2024/texmf-var/fonts/map/pdftex/updmap/pdftex.map
INPUT /usr/local/texlive/2024/texmf-dist/fonts/enc/dvips/cm-super/cm-super-ts1.enc
INPUT ./figures/projection_2x2_demo.pdf
INPUT ./figures/projection_2x2_demo.pdf
INPUT ./figures/projection_2x2_demo.pdf
INPUT ./figures/projection_2x2_demo.pdf
INPUT ./figures/projection_2x2_demo.pdf
INPUT /usr/local/texlive/2024/texmf-dist/fonts/tfm/public/cm/cmcsc10.tfm
INPUT ./figures/convergence_rate_validation.pdf
INPUT ./figures/convergence_rate_validation.pdf
INPUT ./figures/convergence_rate_validation.pdf
INPUT ./figures/convergence_rate_validation.pdf
INPUT ./figures/convergence_rate_validation.pdf
INPUT ./figures/ua_dimer_benchmark.pdf
INPUT ./figures/ua_dimer_benchmark.pdf
INPUT ./figures/ua_dimer_benchmark.pdf
INPUT ./figures/ua_dimer_benchmark.pdf
INPUT ./figures/ua_dimer_benchmark.pdf
INPUT ./ua_stochastic_saddle_search_supp.bbl
INPUT ./ua_stochastic_saddle_search_supp.bbl
INPUT ua_stochastic_saddle_search_supp.bbl
OUTPUT ua_stochastic_saddle_search_supp.thm
INPUT ua_stochastic_saddle_search_supp.aux
INPUT ./ua_stochastic_saddle_search_supp.out
INPUT ./ua_stochastic_saddle_search_supp.out
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmbx10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmcsc10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmex10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cmextra/cmex7.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi5.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi6.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi7.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmmi8.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr5.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr6.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr7.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmr8.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy5.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy6.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy7.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmsy8.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/cm/cmti8.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/amsfonts/symbols/msbm10.pfb
INPUT /usr/local/texlive/2024/texmf-dist/fonts/type1/public/cm-super/sfrm1000.pfb


==> anc/supp_source/ua_stochastic_saddle_search_supp.out <==
\BOOKMARK [1][-]{section.1}{\376\377\000P\000r\000o\000j\000e\000c\000t\000i\000o\000n\000\040\000G\000e\000o\000m\000e\000t\000r\000y\000\040\000a\000n\000d\000\040\000Z\000e\000r\000o\000-\000S\000e\000t\000\040\000C\000o\000m\000p\000a\000r\000i\000s\000o\000n}{}% 1
\BOOKMARK [2][-]{subsection.4}{\376\377\000T\000w\000o\000-\000b\000y\000-\000t\000w\000o\000\040\000i\000l\000l\000u\000s\000t\000r\000a\000t\000i\000o\000n\000\040\000o\000f\000\040\000p\000r\000o\000j\000e\000c\000t\000i\000o\000n\000\040\000z\000e\000r\000o\000\040\000s\000e\000t\000s}{section.1}% 2
\BOOKMARK [1][-]{section.7}{\376\377\000A\000u\000x\000i\000l\000i\000a\000r\000y\000\040\000T\000e\000c\000h\000n\000i\000c\000a\000l\000\040\000E\000s\000t\000i\000m\000a\000t\000e\000s}{}% 3
\BOOKMARK [2][-]{subsection.8}{\376\377\000T\000a\000n\000g\000e\000n\000t\000\040\000r\000e\000g\000u\000l\000a\000r\000i\000t\000y}{section.7}% 4
\BOOKMARK [2][-]{subsection.9}{\376\377\000P\000a\000i\000r\000e\000d\000\040\000D\000i\000m\000e\000r\000\040\000f\000i\000n\000i\000t\000e\000-\000d\000i\000f\000f\000e\000r\000e\000n\000c\000e\000\040\000v\000a\000r\000i\000a\000n\000c\000e}{section.7}% 5
\BOOKMARK [2][-]{subsection.10}{\376\377\000M\000e\000t\000r\000i\000c\000\040\000s\000p\000r\000i\000n\000g\000\040\000p\000e\000r\000t\000u\000r\000b\000a\000t\000i\000o\000n}{section.7}% 6
\BOOKMARK [2][-]{subsection.12}{\376\377\000L\000o\000c\000a\000l\000\040\000r\000e\000s\000i\000d\000u\000a\000l\000\040\000e\000q\000u\000i\000v\000a\000l\000e\000n\000c\000e\000\040\000f\000o\000r\000\040\000D\000i\000m\000e\000r}{section.7}% 7
\BOOKMARK [2][-]{subsection.13}{\376\377\000C\000a\000n\000o\000n\000i\000c\000a\000l\000\040\000U\000A\000-\000N\000E\000B\000\040\000L\000y\000a\000p\000u\000n\000o\000v\000\040\000d\000r\000i\000f\000t}{section.7}% 8
\BOOKMARK [2][-]{theorem.15}{\376\377\000E\000r\000r\000o\000r\000\040\000d\000e\000c\000o\000m\000p\000o\000s\000i\000t\000i\000o\000n}{section.7}% 9
\BOOKMARK [2][-]{subsection.18}{\376\377\000M\000e\000a\000n\000-\000s\000q\000u\000a\000r\000e\000\040\000c\000o\000n\000v\000e\000r\000g\000e\000n\000c\000e\000\040\000r\000a\000t\000e}{section.7}% 10
\BOOKMARK [2][-]{subsection.19}{\376\377\000A\000c\000t\000i\000v\000e\000\040\000l\000e\000a\000r\000n\000i\000n\000g\000\040\000a\000s\000\040\000a\000\040\000r\000a\000n\000d\000o\000m\000\040\000r\000e\000s\000t\000a\000r\000t}{section.7}% 11
\BOOKMARK [1][-]{section.21}{\376\377\000I\000m\000p\000l\000e\000m\000e\000n\000t\000a\000t\000i\000o\000n\000\040\000D\000e\000t\000a\000i\000l\000s}{}% 12
\BOOKMARK [2][-]{subsection.22}{\376\377\000I\000n\000e\000x\000a\000c\000t\000\040\000c\000o\000v\000a\000r\000i\000a\000n\000c\000e\000\040\000s\000o\000l\000v\000e\000s}{section.21}% 13
\BOOKMARK [2][-]{subsection.24}{\376\377\000T\000r\000u\000s\000t\000-\000r\000e\000g\000i\000o\000n\000\040\000a\000c\000c\000e\000p\000t\000a\000n\000c\000e}{section.21}% 14
\BOOKMARK [2][-]{subsection.28}{\376\377\000S\000t\000o\000p\000p\000i\000n\000g\000\040\000c\000r\000i\000t\000e\000r\000i\000a}{section.21}% 15
\BOOKMARK [2][-]{subsection.30}{\376\377\000P\000a\000r\000a\000l\000l\000e\000l\000i\000s\000m\000\040\000a\000n\000d\000\040\000c\000a\000c\000h\000i\000n\000g}{section.21}% 16
\BOOKMARK [1][-]{section.31}{\376\377\000C\000o\000m\000p\000l\000e\000x\000i\000t\000y\000\040\000a\000n\000d\000\040\000D\000i\000m\000e\000n\000s\000i\000o\000n\000\040\000R\000e\000d\000u\000c\000t\000i\000o\000n}{}% 17
\BOOKMARK [1][-]{section.39}{\376\377\000C\000a\000l\000i\000b\000r\000a\000t\000i\000o\000n\000,\000\040\000S\000h\000r\000i\000n\000k\000a\000g\000e\000,\000\040\000a\000n\000d\000\040\000E\000n\000e\000r\000g\000y\000-\000V\000a\000r\000i\000a\000n\000c\000e\000\040\000D\000i\000f\000f\000e\000r\000e\000n\000c\000i\000n\000g}{}% 18
\BOOKMARK [1][-]{section.44}{\376\377\000P\000a\000r\000a\000m\000e\000t\000e\000r\000\040\000S\000e\000l\000e\000c\000t\000i\000o\000n\000\040\000a\000n\000d\000\040\000I\000n\000t\000e\000r\000p\000r\000e\000t\000a\000t\000i\000o\000n}{}% 19
\BOOKMARK [1][-]{section.48}{\376\377\000O\000b\000s\000e\000r\000v\000e\000d\000\040\000T\000r\000a\000n\000s\000i\000e\000n\000t\000\040\000C\000o\000n\000v\000e\000r\000g\000e\000n\000c\000e\000\040\000R\000a\000t\000e}{}% 20
\BOOKMARK [1][-]{section.51}{\376\377\000A\000d\000d\000i\000t\000i\000o\000n\000a\000l\000\040\000D\000i\000m\000e\000r\000\040\000D\000i\000a\000g\000n\000o\000s\000t\000i\000c}{}% 21
\BOOKMARK [1][-]{figure.52}{\376\377\000R\000e\000f\000e\000r\000e\000n\000c\000e\000s}{}% 22


==> anc/supp_source/ua_stochastic_saddle_search_supp.tex <==
% Supplementary material for the SISC manuscript
\documentclass[hidelinks,onefignum,onetabnum]{siamart250211}

\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{bm}
\usepackage{booktabs}
\usepackage{graphicx}
\usepackage{array}

\newsiamremark{remark}{Remark}

\DeclareMathOperator{\tr}{tr}
\DeclareMathOperator{\Var}{Var}
\DeclareMathOperator{\diag}{diag}

\newcommand{\R}{\mathbb{R}}
\newcommand{\Id}{I}
\newcommand{\barE}{\overline E}
\newcommand{\SigF}{\Sigma_F}
\newcommand{\ghat}{\widehat g}
\newcommand{\cR}{\mathcal{R}}
\newcommand{\E}{\mathbb{E}}
\newcommand{\SigH}{\Sigma_{Hv}}
\newcommand{\ip}[2]{\left\langle #1,#2\right\rangle}
\newcommand{\norm}[1]{\left\|#1\right\|}
\newcommand{\angstrom}{\mathring{\mathrm A}}

\renewcommand{\thesection}{SM\arabic{section}}
\renewcommand{\thesubsection}{\thesection.\arabic{subsection}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}

\headers{Supplementary Material}{Y. Yu and Y. Wang}

\title{Supplementary Material: Geometry-Preserving Nudged Elastic Band and Dimer Methods under Anisotropic Force Uncertainty}

\author{Yifan Yu\thanks{Department of Mathematics, Faculty of Science, National University of Singapore, 10 Lower Kent Ridge Road, Singapore.}
\and Yangshuai Wang\thanks{Corresponding author. Department of Mathematics, Faculty of Science, National University of Singapore, 10 Lower Kent Ridge Road, Singapore
  (\email{yswang@nus.edu.sg}).}}

\ifpdf
\hypersetup{
  pdftitle={Supplementary Material: Geometry-Preserving Nudged Elastic Band and Dimer Methods under Anisotropic Force Uncertainty},
  pdfauthor={Y. Yu and Y. Wang}
}
\fi

\externaldocument[main-]{ua_stochastic_saddle_search}

\begin{document}

\maketitle

\section{Projection Geometry and Zero-Set Comparison}
\label{sec:supp_projection_geometry}

This supplement has two roles.  Sections~\ref{sec:supp_projection_geometry}--\ref{sec:supp_proofs}
provide auxiliary geometric estimates and stochastic approximation estimates
supporting the self-contained arguments in the main text.
Sections~\ref{sec:supp_implementation}--\ref{sec:supp_parameters}
record implementation, cost, calibration, and parameter details, while
\S\ref{sec:supp_rate_validation} and \S\ref{sec:supp_dimer_diagnostic} provide
the convergence-rate and Dimer diagnostics cited from the main-text numerical
experiments.  The notation follows the main
manuscript; for reference, the principal symbols and method abbreviations are
collected in Table~\ref{tab:supp_notation_summary}.

\begin{table}[h]
\caption{Principal symbols and method abbreviations used in the main text and this supplement.}
\label{tab:supp_notation_summary}
\centering
\scriptsize
\begin{tabular}{@{}ll@{\hskip .8em}lp{0.34\textwidth}@{}}
\toprule
\multicolumn{2}{c}{Symbols} & \multicolumn{2}{c}{Method abbreviations} \\
\cmidrule(r){1-2}\cmidrule(l){3-4}
$d$ & dim.\ ($3N$ pre-constraints) &              std       & stochastic NEB (Euclidean) \\
$n$ & NEB interior images &                    pen.\     & log-det penalty only \\
$\barE$ & ensemble/posterior mean energy &      AL         & active-learning or label-refresh baseline \\
$\SigF$ & force-error covariance &              metric    & oblique metric force only \\
$G_i^k$ & metric $(\widehat\SigF(x_i^k)+\lambda\Id)^{-1}$ &  diag      & UA-NEB with $\diag\widehat\SigF$ \\
$\tau_i^k$ & energy-weighted NEB tangent &      UA-NEB    & full Algorithm~\ref{main-alg:uaneb} \\
$Q_{\perp,G}, Q_{\parallel,G}$ & oblique projections &  UA-Dimer  & full Algorithm~\ref{main-alg:uadimer} \\
$h$ & Dimer length (not $h_i^\pm$) &           HVP  & Hessian-vector product \\
$d^{\rm D}$ & deterministic Dimer vector field & & \\
$\cR$ & squared NEB/Dimer residual & SA    & stochastic approximation \\
\bottomrule
\end{tabular}
\end{table}

\subsection{Two-by-two illustration of projection zero sets}
\label{sec:supp_projection_example}

To support Remark~\ref{main-rem:alt_projections} on alternative projections, we make the
comparison explicit on a rotated $2\times2$ example.  Take
$\tau=(1,0)^\top$ and
\[
  G=R_{\pi/6}
  \begin{bmatrix}1&0\\0&4\end{bmatrix}
  R_{\pi/6}^\top
  =
  \begin{bmatrix}
  7/4 & -3\sqrt3/4\\
  -3\sqrt3/4 & 13/4
  \end{bmatrix}.
\]
The classical MEP zero set is $g\parallel\tau$.  Thus $g=\tau$ is already on
the classical zero set.

\emph{(a) Euclidean projection of $Gg$.}  $(I-\tau\tau^\top)G\tau
=(0,-3\sqrt3/4)^\top\ne0$.  The operator's zero set requires
$Gg\parallel\tau$, i.e., $g\propto G^{-1}\tau$, not $g\propto\tau$.

\emph{(b) $G$-orthogonal projection.}  Its zero set also requires
$Gg\parallel\tau$, equivalently $g\parallel G^{-1}\tau$.  Since the rotated
$G$ does not have $\tau$ as an eigenvector, $G^{-1}\tau$ is not parallel to
$\tau$ and the zero set shifts.

\emph{(c) Oblique projection \eqref{main-eq:oblique_projection}.}  Its zero set requires
$g\parallel\tau$ regardless of $G$, which is the classical MEP condition.

The example confirms that the oblique projection is the only one of the three
whose zero set is $G$-invariant; the other two introduce a $G$-dependent shift
in the stationary equation.  Figure~\ref{fig:supp_projection_demo} shows the
same geometry in rotated coordinates, using the quadratic potential
$E(x)=\tfrac12 x^\top H x$ with $H=G=\diag(1,4)$ and $\tau$ rotated
$30^\circ$ from a $G$-eigenvector.  The Euclidean projection of $Gg$ and the
$G$-orthogonal projection drive the trajectories to the metric-shifted zero
line, while the oblique projection drives them to the classical MEP zero set.

\begin{figure}[t]
\centering
\includegraphics[width=\textwidth]{figures/projection_2x2_demo.pdf}
\caption{Deterministic flows under the three projection rules on the $2\times2$ example, shown in rotated coordinates.  Grey contours: $E(x)=\tfrac12 x^\top \diag(1,4)x$.  Black arrow: fixed tangent $\tau$.  Green line: classical MEP zero set $\{g\parallel\tau\}$.  Blue curves: flows of $-Q_\bullet Gg(x)$ from three initial conditions.  (A) Euclidean projection of $Gg$ and (B) $G$-orthogonal projection terminate on a metric-shifted line; (C) the oblique projection terminates on the classical MEP zero set.}
\label{fig:supp_projection_demo}
\end{figure}

\section{Auxiliary Technical Estimates}
\label{sec:supp_proofs}

This section collects perturbation estimates and local equivalence arguments
supporting \S\ref{main-sec:algorithms}--\ref{main-sec:convergence}.  They are
stated at the level needed to check the stochastic-approximation hypotheses used
in the manuscript, while the main text contains the governing identities,
residuals, and convergence statements.

\subsection{Tangent regularity}
\label{sec:supp_tangent_regular}

On any fixed Henkelman--J\'onsson branch, the tangent is a composition of
smooth operations: image differences, energy differences, positive energy
weights, addition, and unit normalization.  Strict energy ordering at the
reference band keeps this branch locally constant, and a positive lower bound
on neighboring image spacings keeps the raw tangent away from zero.  Hence
$X\mapsto \tau_i(X)$ is $C^1$ and locally Lipschitz in a neighborhood of the
reference band; the Lipschitz constant depends on local bounds for
$\nabla^2\barE$, the energy gaps separating the branch, and the image-spacing
lower bound.

For the relaxed tangent
\[
  \widetilde\tau_i^k
  =
  \frac{(1-\omega_{\tau,k})\tau_i^{k,{\rm raw}}
  +\omega_{\tau,k}\widetilde\tau_i^{k-1}}
  {\|(1-\omega_{\tau,k})\tau_i^{k,{\rm raw}}
  +\omega_{\tau,k}\widetilde\tau_i^{k-1}\|},
\]
both $\tau_i^{k,{\rm raw}}$ and $\widetilde\tau_i^{k-1}$ are unit vectors.  On
the local branch, after shrinking the neighborhood so that the normalized
average is bounded away from zero,
$\|\widetilde\tau_i^k-\tau_i^{k,{\rm raw}}\|=O(\omega_{\tau,k})$.  Its
contribution to a stochastic-approximation update is therefore bounded by
$C\alpha_k\omega_{\tau,k}$ and is summable whenever
$\sum_k\alpha_k\omega_{\tau,k}<\infty$.

\subsection{Paired Dimer finite-difference variance}
\label{sec:supp_dimer_variance}

Let
\[
  \SigF^{+-}(x,v)
  =
  \operatorname{Cov}\!\left(\xi^{(m)}(x+hv),\xi^{(m)}(x-hv)\right)
\]
denote the cross-covariance of paired model errors in a common ensemble member,
where $F^{(m)}=\bar F+\xi^{(m)}$.
Then the centered force difference used for the Dimer Hessian-vector product
has variance
\[
\begin{aligned}
  \Var\!\left[
    \frac{F^{(m)}(x+hv)-F^{(m)}(x-hv)}{2h}
  \right]
  &=
  \frac{1}{4h^2}
  \Big(
    \SigF(x+hv)+\SigF(x-hv)
\\[-1mm]
  &\hspace{24mm}
    -\SigF^{+-}(x,v)-\SigF^{+-}(x,v)^\top
  \Big).
\end{aligned}
\]
The independent-noise approximation \eqref{main-eq:hvp_cov_force} is the special case
$\SigF^{+-}=0$; positive paired-error correlation reduces the rotational noise.

\subsection{Metric spring perturbation}
\label{sec:supp_metric_spring}

Let $G:\mathbb R^d\to\mathbb R^{d\times d}$ be symmetric positive definite
with eigenvalues in $[\mu,1/\mu]$ and $L_G$-Lipschitz on the path
neighborhood.  Write $h_i^\pm=\norm{x_{i\pm 1}-x_i}$ and
$\Delta_i^\pm=x_{i\pm 1}-x_i$, so $h_i^\pm=\norm{\Delta_i^\pm}$.

\emph{Step 1: a single metric length.}  For each sign,
\[
  \norm{\Delta_i^\pm}_{G_i}^2-\norm{\Delta_i^\pm}_{G_{i\pm 1}}^2
  =
  (\Delta_i^\pm)^\top\!\big(G_i-G_{i\pm 1}\big)\Delta_i^\pm .
\]
By the Lipschitz hypothesis, $\norm{G_i-G_{i\pm 1}}\le L_G h_i^\pm$, so
\[
  \left|\norm{\Delta_i^\pm}_{G_i}^2
  -\norm{\Delta_i^\pm}_{G_{i\pm 1}}^2\right|
  \le L_G (h_i^\pm)^3 .
\]
Using $a^2-b^2=(a-b)(a+b)$ with
$a=\norm{\Delta_i^\pm}_{G_i}$,
$b=\norm{\Delta_i^\pm}_{G_{i\pm 1}}$, and
$a+b\ge 2\sqrt\mu\,h_i^\pm$, we obtain
\begin{equation}
  \big|\norm{\Delta_i^\pm}_{G_i}
  -\norm{\Delta_i^\pm}_{G_{i\pm 1}}\big|
  \le \frac{L_G (h_i^\pm)^2}{2\sqrt\mu}.
  \label{eq:supp_metric_length_bias}
\end{equation}

\emph{Step 2: variation-induced scalar bias.}  Let $G_i^\pm$ denote any
locally frozen or neighboring metric used to define a symmetric reference
spring, with $\norm{G_i-G_i^\pm}\le L_Gh_i^\pm$.  Step 1 gives
\[
  \left|
  \big(\norm{\Delta_i^+}_{G_i}-\norm{\Delta_i^-}_{G_i}\big)
  -
  \big(\norm{\Delta_i^+}_{G_i^+}-\norm{\Delta_i^-}_{G_i^-}\big)
  \right|
  \le
  \frac{L_G}{2\sqrt\mu}\big((h_i^+)^2+(h_i^-)^2\big).
\]
This is the spatial-variation term.  The difference between a fixed metric
spring and a Euclidean spring is part of the chosen spring model, not a
variation-induced consistency error.

\emph{Step 3: prefactor and final bound.}  The metric-spring direction is
$\tau_i/\sqrt{\tau_i^\top G_i\tau_i}$, whose Euclidean norm is at most
$1/\sqrt{\mu}$.  Subtracting the frozen-metric reference spring and using
\eqref{eq:supp_metric_length_bias} together with Step 2 gives
\[
  \big\|
  F_i^{\rm spring}-F_{i,{\rm fr}}^{\rm spring}
  \big\|
  \le
  k_s\,C_\mu L_G\,(h_i^++h_i^-)\max(h_i^+,h_i^-),
\]
with $C_\mu=\Theta(1/\mu)$.  When adjacent spacings are $O(h)$, the
right-hand side is $O(h^2)$ per image as claimed.

\subsection{Local residual equivalence for Dimer}
\label{sec:supp_dimer_residual_equiv}

Let $x^\dagger$ be a nondegenerate index-one saddle of $\barE$,
$v^\dagger$ a unit eigenvector for the unique negative eigenvalue, and suppose
the gap between the first two Hessian eigenvalues at $x^\dagger$ is positive.
Then in a small neighborhood of $(x^\dagger,\pm v^\dagger)$ there are
constants $0<c<C$ such that
\[
  c\,\mathrm{dist}\big((x,v),\{(x^\dagger,v^\dagger),
  (x^\dagger,-v^\dagger)\}\big)^2
  \le
  \mathcal R_{\rm D}(x,v)
  \le
  C\,\mathrm{dist}\big((x,v),\{(x^\dagger,v^\dagger),
  (x^\dagger,-v^\dagger)\}\big)^2 .
\]
Linearizing the reflected-gradient part at $(x^\dagger,v^\dagger)$ gives
$R_{v^\dagger}\nabla^2\barE(x^\dagger)$ in the position variable; this map is
nonsingular because the Hessian is nonsingular and the reflection only changes
the sign of the unstable eigendirection.  Linearizing the orientation residual
on $T_{v^\dagger}\mathbb S^{d-1}$ gives multiplication by the gaps
$\lambda_j-\lambda_1$, $j\ge 2$, which are bounded away from zero by
hypothesis.  The derivative of the combined residual map is therefore block
triangular up to smooth off-diagonal terms with invertible diagonal blocks.  The
upper bound follows from smoothness; the lower bound follows from the inverse
function theorem applied modulo the sign symmetry.

\subsection{Canonical UA-NEB Lyapunov drift}
\label{sec:supp_lyapunov_drift}

This subsection proves the explicit Lyapunov drift used in
Proposition~\ref{main-lem:lyapunov_neb_canonical} for the canonical UA-NEB
setting.
It does not assert an analogous construction for UA-Dimer; the Dimer
convergence statement in the main text is conditional on the local stability
hypothesis in Assumption~\ref{main-ass:smooth}.
The Lyapunov spring block below is written with Euclidean image spacings,
whereas the residual in \eqref{main-eq:neb_residual} uses metric spacings.
On the local neighborhood considered here these quantities are equivalent
because $G_i$ and $G_i^{-1}$ have uniformly bounded spectra.

By the variational identity for the oblique projection,
$-Q_{\perp,G_{i,\star}}G_{i,\star}\nabla\barE(x_i)$ is the constrained
natural-gradient direction associated with the metric
$G_{i,\star}^{-1}=\SigF+\lambda\mathbf I$ on the normal subspace
$\{\tau_{i,\star}^\top z=0\}$.  Taylor expansion of $\nabla\barE$ at
$x_{i,\star}$ along the normal subspace gives
$\nabla\barE(x_i)=H_i y_i+O(\norm{x_i-x_{i,\star}}^2)$; using
$\tau_{i,\star}^\top y_i=0$ and
$Q_{\perp,G_{i,\star}}G_{i,\star}\tau_{i,\star}=0$ yields
\[
  \nabla_{y_i}V\cdot
  \big(-Q_{\perp,G_{i,\star}}G_{i,\star}\nabla\barE(x_i)\big)
  =
  -y_i^\top H_i\, Q_{\perp,G_{i,\star}}G_{i,\star}H_i y_i
  +O(\norm{y_i}^3).
\]
For $w\in\tau_{i,\star}^{\perp}$,
$w^\top Q_{\perp,G_{i,\star}}G_{i,\star}w$ is the Schur complement of
$G_{i,\star}$ with respect to the tangent direction and is uniformly positive
on the Euclidean normal subspace.  Therefore the displayed dissipation term is
bounded above by $-\widetilde c_3\norm{H_i y_i}^2$ for some
$\widetilde c_3>0$ depending on $\mu_H$ and the spectrum of $G_{i,\star}$.
Summing over $i$ and adding the spring-spacing block gives the drift
inequality.  The longitudinal variables are controlled by the linearized spring
operator rather than by the normal force itself; choosing the weights
$\theta,\rho_s>0$ balances the resulting tangential and normal cross terms in
the frozen linearization.  Equivalence of $V$ and $\cR_{\rm NEB}$ follows
because both are quadratic forms in
$(y_i,z_i,\norm{x_{i+1}-x_i}-\norm{x_i-x_{i-1}})$ on $\mathcal K_\star$ with
uniformly bounded positive spectra.

\subsection{Error decomposition}
\label{sec:supp_error_decomposition}

\begin{proposition}[Three-error decomposition of the barrier]
\label{prop:supp_three_error}
Let $x^\dagger_\star$ be the high-fidelity index-one saddle linking $a$ and
$b$, set $\Delta E_\star=E_\star(x^\dagger_\star)-E_\star(a)$, and let
$q_k$ be the optimizer state after $k$ iterations.  For Dimer, let
$q=(x,v)$ and $B(q)=\barE(x)-\barE(a)$.  For NEB, let $q=X$ and
$B(q)=\barE(\widehat x_c(X))-\barE(a)$, where $\widehat x_c(X)$ is the
highest-energy image or the local interpolation maximizer used to report the
barrier.  Let $\bar q$ be the corresponding mean-potential target, and define
$\widehat{\Delta E}_k=B(q_k)$ and $\Delta\barE=B(\bar q)$.  Then
\begin{equation}
  \E\big[\big|\widehat{\Delta E}_k - \Delta E_\star\big|^2\big]^{1/2}
  \;\le\;
  \underbrace{\Var\big[\widehat{\Delta E}_k\big]^{1/2}}_{\mathrm{statistical~search~error}}
  +\underbrace{\big|\E[\widehat{\Delta E}_k]-\Delta\barE\big|}_{\mathrm{optimization~error~(bias)}}
  +\underbrace{\big|\Delta\barE-\Delta E_\star\big|}_{\mathrm{model~bias}} .
  \label{eq:supp_three_error_decomp}
\end{equation}
If, in a neighborhood $\mathcal U$ of $\bar q$, the reported barrier
functional is $C^2$ and stationary at $\bar q$, the relevant squared residual
$\cR$ of \eqref{main-eq:dimer_residual}/\eqref{main-eq:neb_residual}
satisfies
\[
  \operatorname{dist}(q,\bar q)^2 \le C_R\cR(q),\qquad q\in\mathcal U,
\]
and the localized iterate satisfies $q_k\in\mathcal U$ a.s.\ and
$\E[\cR(q_k)]\le\eta_k$, then
\[
  \big|\E[\widehat{\Delta E}_k]-\Delta\barE\big|\le C_1\eta_k,
  \qquad
  \Var\big[\widehat{\Delta E}_k\big]\le C_2\,\eta_k,
\]
where $C_1,C_2$ depend on the local $C^2$ bounds of $B$, the
residual-distance constant, the neighborhood size, and, in the NEB case, the
active-barrier separation.  Hence the statistical-search term in
\eqref{eq:supp_three_error_decomp} is $O(\eta_k^{1/2})$ and the
optimization-bias term is $O(\eta_k)$.
\end{proposition}

\begin{proof}
The three-error bound follows from Minkowski's inequality applied to
\[
  \widehat{\Delta E}_k-\Delta E_\star
  =
  \big(B(q_k)-\E[B(q_k)]\big)
  +
  \big(\E[B(q_k)]-B(\bar q)\big)
  +
  \big(B(\bar q)-\Delta E_\star\big).
\]
For the local estimates, assume the active barrier point is separated so that
$B$ is $C^2$ near $\bar q$ and $DB(\bar q)=0$.  Taylor's theorem with bounded
second derivative gives
\[
  |B(q)-B(\bar q)|
  \le C_B\operatorname{dist}(q,\bar q)^2 .
\]
Together with the residual-distance estimate
$\operatorname{dist}(q,\bar q)^2\le C_R\cR(q)$, this yields
$|B(q)-B(\bar q)|\le C\cR(q)$ on a sufficiently small neighborhood.  Hence
\[
  |\E[B(q_k)]-B(\bar q)|\le C\E[\cR(q_k)]\le C\eta_k .
\]
The same local estimate controls the statistical term: since the neighborhood
is bounded, $\cR(q)^2\le C\cR(q)$ locally, and therefore
\[
  \Var[B(q_k)]
  \le
  \E\!\left[(B(q_k)-B(\bar q))^2\right]
  \le C\E[\cR(q_k)]
  \le C\eta_k .
\]
This is the estimate in Proposition~\ref{prop:supp_three_error}, with constants depending on the local $C^2$
bounds for $B$, the residual-distance constant, the neighborhood size, and, in
the NEB case, the active-barrier separation.
\end{proof}

\subsection{Mean-square convergence rate}
\label{sec:supp_mean_square_rate}

Let $\tau_\star=\inf\{j\ge0:X_j\notin\mathcal K_\star\}$.  The rate
proposition requires the Lyapunov contraction
$\nabla V\cdot h\le -\mu V$.  For the canonical UA-NEB case this follows from
Proposition~\ref{main-lem:lyapunov_neb_canonical}: the inequalities
$V\le c_2\mathcal R_{\rm NEB}$ and
$\nabla V\cdot h^{\rm NEB}\le -c_3\mathcal R_{\rm NEB}$ imply
$\nabla V\cdot h^{\rm NEB}\le -(c_3/c_2)V$, so one may set
$\mu=c_3/c_2$.
Applying the one-step estimate to the stopped process and substituting this
contraction gives, on the event $\{\tau_\star>k\}$,
\[
  \mathbb E[V(X_{k+1})\mid\mathcal F_k]
  \le
  (1-\alpha_k\mu)V(X_k)+C\alpha_k^2+\alpha_k\epsilon_k .
\]
Choosing $k_0$ large enough that
$\alpha_k\mu=\alpha_0\mu/(k+k_0)\le 1/2$ ensures
$1-\alpha_k\mu\ge 1/2>0$.  Taking expectations and iterating yields
\[
  \mathbb E\!\left[V(X_k)\mathbf 1_{\{\tau_\star>k\}}\right]
  \le
  V(X_0)\prod_{\ell=0}^{k-1}(1-\alpha_\ell\mu)
  +
  \sum_{j=0}^{k-1}
  \big(C\alpha_j^2+\alpha_j\epsilon_j\big)
  \prod_{\ell=j+1}^{k-1}(1-\alpha_\ell\mu).
\]
Using $1-\alpha_\ell\mu\le\exp(-\alpha_\ell\mu)$ and comparing the discrete
sum with $\int_j^k \alpha_0/(s+k_0)\,ds$, we obtain
\[
  \prod_{\ell=j+1}^{k-1}(1-\alpha_\ell\mu)
  \le
  \left(\frac{j+k_0+1}{k+k_0}\right)^{\alpha_0\mu}.
\]
With $\alpha_0\mu>1$, the homogeneous term is
$O((k+k_0)^{-1})$, and the $C\alpha_j^2$ contribution is also
$O((k+k_0)^{-1})$.  The bias contribution is bounded similarly, giving the
displayed rate; see \cite[Ch.~2]{kushner2003stochastic} for the standard
discrete Gronwall argument.  At the critical value $\alpha_0\mu=1$, the same
calculation gives the usual $O(\log k/k)$ bound unless the martingale constant
has additional decay.  Equivalence of $V$ and $\mathcal R$ converts the
bound on $V$ into
$\mathbb E[\cR(X_k)\mathbf 1_{\{\tau_\star>k\}}]=O(1/k)$, and the indicator is
removed when the trust region keeps $\tau_\star=\infty$ almost surely.

\subsection{Active learning as a random restart}
\label{sec:supp_active_learning}

Theorem~\ref{main-thm:convergence} treats the calibrated force oracle
and covariance model as fixed.  Active learning changes both $\barE$ and
$\SigF$, so each high-fidelity retraining event can be viewed as a restart into
a new stochastic approximation problem with updated drift and covariance.  Let
$T_1<T_2<\cdots$ be retraining times and let $\barE^{(r)}$, $\SigF^{(r)}$
denote the model after the $r$th retraining.

\emph{Finite-event case.}  If only finitely many retraining events occur, the
iteration becomes a finite concatenation of stochastic-approximation phases.
After the last event $T_R$ the model is fixed and
Theorem~\ref{main-thm:convergence} applies to the tail $\{X_k\}_{k\ge T_R}$.  The only local
requirement is that the iterate at the switching time remains in the stability
neighborhood of the new model's target set.

\emph{Infinite-event case.}  If infinitely many events occur, a two-time-scale
condition is needed:
\begin{equation}
  \sum_{r=1}^\infty
  \sup_{x\in\mathcal K}
  \left(
    \norm{\nabla\barE^{(r+1)}(x)-\nabla\barE^{(r)}(x)}
    +
    \norm{\SigF^{(r+1)}(x)-\SigF^{(r)}(x)}
  \right)
  <\infty .
  \label{eq:supp_active_learning_summable}
\end{equation}
Then the model updates contribute another summable bias term.  If
\eqref{eq:supp_active_learning_summable} fails, the algorithm is better
interpreted as an adaptive design procedure than as a single convergent
stochastic approximation.

\section{Implementation Details}
\label{sec:supp_implementation}

The main algorithms define exact covariance-weighted operators; see
Algorithms~\ref{main-alg:uaneb} and~\ref{main-alg:uadimer}.  The choices below describe finite-step realizations of those
operators.  They are not additional stationarity conditions; when used in a
convergence argument, their effect is accounted for through the same summable
bias terms as in \eqref{main-eq:bias_summable}.

\subsection{Inexact covariance solves}

Let $y=G(x)z$ be approximated by $\widetilde y$ from an iterative solve of
\[
  (\widehat\SigF(x)+\lambda\Id)y=z .
\]
We use the relative residual tolerance
\begin{equation}
  \frac{
    \norm{(\widehat\SigF(x)+\lambda\Id)\widetilde y-z}
  }{
    \norm{z}+\epsilon
  }
  \le
  \eta_{\rm lin,k}.
  \label{eq:supp_linear_solve_tol}
\end{equation}
For stochastic approximation, it is enough to choose
$\sum_k\alpha_k\eta_{\rm lin,k}<\infty$ if the solve error is treated as
bias.  In finite calculations a fixed tolerance between $10^{-2}$ and
$10^{-4}$ is usually sufficient because force noise and model bias dominate
late digits.  The oblique projection should use the same approximate solver
for $Gz$ and $G\tau$; mixing different tolerances can destroy Euclidean
normality of the projected step numerically.

\subsection{Trust-region acceptance}

The trust radius should respond to both residual decrease and uncertainty.
For NEB, define
\begin{equation}
  \Phi_{\rm NEB}(X)
  =
  \frac12\mathcal R_{\rm NEB}(X)
  +
  \mu_\Psi\sum_{i=1}^{n}\Psi_\lambda(x_i),
  \label{eq:supp_neb_merit}
\end{equation}
where $\mu_\Psi$ is used only for step acceptance and need not equal the
transient penalty weight $\gamma_k$.  Given a trial step $S_k$, estimate
\begin{equation}
  \rho_k
  =
  \frac{
    \Phi_{\rm NEB}(X_k)-\Phi_{\rm NEB}(X_k+S_k)
  }{
    -\alpha_k
    \sum_i
    \ip{
      \nabla_{x_i}\Phi_{\rm NEB}(X_k)
    }{
      \mathcal F_i^{{\rm UA},k}
      -\gamma_k\nabla\Psi_\lambda(x_i^k)
    }
    +\epsilon
  } .
  \label{eq:supp_trust_ratio}
\end{equation}
Accept the step if $\rho_k>\rho_{\min}$ and no covariance trigger exceeds a
hard threshold.  Increase $\Delta_k$ if $\rho_k$ is close to one and decrease
it if the model overpredicts progress.  If the unregularized predicted-decrease
denominator in \eqref{eq:supp_trust_ratio} is nonpositive, the step is rejected and
$\Delta_k$ is contracted; this avoids accepting steps for which the surrogate
model has no decrease guarantee.  For Dimer the same idea is applied to
\[
  \Phi_{\rm D}(x,v)=\frac12\mathcal R_{\rm D}(x,v)+\mu_\Psi\Psi_\lambda(x),
\]
with the angular step controlled separately by the trust angle.

\begin{remark}[Merit function and limiting equation]
The parameter $\mu_\Psi$ in \eqref{eq:supp_neb_merit} is used only to accept,
reject, or shrink a proposed step.  It does not add a $\nabla\Psi_\lambda$ term
to the accepted update unless the main iteration itself uses a nonzero
$\gamma_k$ in \eqref{main-eq:ua_neb_update}.  Hence, when $\gamma_k=0$, the
merit function may change the realized stepsizes and trust radii, but it does
not change the deterministic drift or the limiting residual set of the
stochastic-approximation recursion, provided the resulting step modifications
are included in the admissible trust-region or summable-bias terms.
\end{remark}

\subsection{Stopping criteria}

A covariance-aware stopping rule should require small residual and small
uncertainty in the residual direction.  For NEB, stop when
\begin{equation}
  \begin{gathered}
  \max_i\norm{Q_{\perp,G_i}G_i\ghat(x_i)}
  \le \varepsilon_{\rm force},
  \qquad
  \max_i
  \left|
    \norm{x_{i+1}-x_i}_{G_i}
    -
    \norm{x_i-x_{i-1}}_{G_i}
  \right|
  \le \varepsilon_{\rm spring},
  \\[1mm]
  \max_i
  \frac{
    \sqrt{r_i^\top \widehat\SigF(x_i) r_i}
  }{
    \norm{r_i}+\epsilon
  }
  \le \varepsilon_{\rm unc},
  \end{gathered}
  \label{eq:supp_neb_stop}
\end{equation}
where $r_i=Q_{\perp,G_i}G_i\ghat(x_i)$.  For Dimer, require
simultaneous bounds on the reflected-gradient residual, the orientation
residual, and the uncertainty of the Rayleigh quotient.  These conditions
prevent false convergence when the mean force is small only because
high-variance ensemble members cancel.

\subsection{Parallelism and caching}

The dominant force and covariance evaluations are parallel across NEB images,
ensemble members, and the two Dimer endpoints $x\pm hv$.  Covariance blocks can
be cached with the local atomic environments used by the surrogate model.  If only a few
images move significantly after trust-region scaling, the covariance for
nearly unchanged images can be reused until
\[
  \norm{x_i^{k+1}-x_i^k}>\eta_{\rm cache}
  \quad\hbox{or}\quad
  \left|\barE(x_i^{k+1})-\barE(x_i^k)\right|>\eta_E .
\]
This caching does not change the mathematical update if the stale covariance
error is included in the stochastic-approximation bias term and controlled by
the same summability condition as other approximation errors.

\section{Complexity and Dimension Reduction}
\label{sec:supp_complexity}

Section~\ref{main-sec:complexity} only requires covariance through products with
$G=(\SigF+\lambda\Id)^{-1}$ and a few scalar products involving those solves.
This section records the corresponding cost models.  The point is to separate
the dense validation regime, where exact covariance matrices are affordable,
from the structured representations needed in atomistic calculations.

With $n$ interior NEB images and configuration dimension $d$, a dense covariance implementation requires
$O(nd^2)$ storage and $O(nd^3)$ factorization per iteration if every $G_i$ is
assembled and inverted.  Dense covariance is therefore useful mainly for small
validation problems and for isolating the effect of anisotropic noise.

\begin{table}[H]
\caption{Representative costs for applying covariance-weighted updates.  Storage is per covariance instance; ``setup'' and ``NEB overhead'' are measured per outer NEB iteration, and ``apply'' refers to a single operator-vector product.  Here $d$ is the configuration dimension, $n$ is the number of NEB interior images, $b$ is a local block size, $r$ is a low rank, and $q$ is the number of Krylov iterations used for covariance solves.}
\label{tab:supp_complexity}
\centering
\footnotesize
\setlength{\tabcolsep}{4pt}
\renewcommand{\arraystretch}{1.12}
\begin{tabular}{@{}llll@{}}
\toprule
Covariance model & Storage & One $Gz$ apply & NEB overhead \\
\midrule
Dense & $O(d^2)$ & $O(d^3)$ setup, $O(d^2)$ apply & $O(nd^3)$ setup \\
Diagonal or atomwise & $O(d)$ & $O(d)$ & $O(nd)$ \\
Local blocks & $O(Nb^2)$ & $O(Nb^3)$ setup, $O(Nb^2)$ apply & $O(nNb^3)$ setup \\
Sparse operator & $O(Nb^2)$ & $O(qNb^2)$ & $O(nqNb^2)$ \\
Low rank & $O(dr+r^2)$ & $O(dr+r^3)$ & $O(n(dr+r^3))$ \\
\bottomrule
\end{tabular}
\end{table}

For the bcc-tungsten monovacancy hop in main-text \S\ref{main-sec:atomistic_validation} ($N=127$ atoms, $d=381$,
$n=7$ NEB interior images), the dense, local-block, sparse-operator, and
low-rank representations give the concrete per-image storage and
per-iteration counts in
Table~\ref{tab:supp_wvac_costs}.  The local block dimension is $b=42$ for a
neighbor environment containing 14 atoms in 3D; the low-rank example uses
$r=16$, representative of an MLIP last-layer Bayesian head; and the sparse
operator example uses $q=10$ Krylov iterations.

\begin{table}[H]
\caption{Concrete scale of the covariance representations for the W-vacancy benchmark.  Storage and one-apply counts are per covariance instance.  The apply column omits direct-factorization setup; the per-iteration column counts one representative $Gz$ apply per image and includes direct setup when the factors are rebuilt for each image.}
\label{tab:supp_wvac_costs}
\centering
\footnotesize
\setlength{\tabcolsep}{6pt}
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{@{}lrrr@{}}
\toprule
Model & Storage/inst.\ (floats) & One $Gz$ apply & Per outer iter.\ (ops) \\
\midrule
Dense                          & 145.2\,k & 145.2\,k & 387\,M \\
Local blocks ($b=42$)          & 224.0\,k & 224.0\,k &  67\,M \\
Sparse operator ($q=10$)       & 224.0\,k & 2240\,k  &  16\,M \\
Low rank ($r=16$, Woodbury)    & 6.4\,k   & 10.2\,k  &   0.07\,M \\
\bottomrule
\end{tabular}
\end{table}

A single EAM force evaluation for this system costs $\sim\!6\,$k operations in
the dominant pair loop.  As a reference scale, two force samples per image for
$n=7$ interior images cost $\sim\!90\,$k operations per outer iteration.  Thus a
representative low-rank Woodbury metric apply is comparable to the force-call
cost at this small size, while exact local-block and dense factorizations are
already two to four orders of magnitude larger.  These values should therefore
be read as a scaling comparison, not as a recommendation to rebuild dense or
block factors in large production runs.

\medskip\noindent\emph{Structured covariance applies.}
The scalable alternatives exploit the fact that the algorithms never need a
dense inverse matrix.  With the local-block covariance representation
\eqref{main-eq:local_block_cov}, uniformly bounded block size $b$, and $L=O(N)$ local environments,
storage is $O(Nb^2)$.  Applying $\SigF$ to a vector costs $O(Nb^2)$, while an
additive Schwarz or block-Jacobi approximation to
$(\SigF+\lambda\Id)^{-1}$ costs $O(Nb^3)$ for setup and $O(Nb^2)$ per apply.
Because the NEB and Dimer updates only require products $Gz$, direct inversion
can also be replaced by a few preconditioned conjugate-gradient iterations:
\begin{equation}
  (\SigF(x)+\lambda\Id)y=z.
  \label{eq:supp_cov_solve}
\end{equation}
The regularization $\lambda$ controls the condition number,
\[
  \kappa(\SigF+\lambda\Id)
  \le
  1+\lambda_{\max}(\SigF)/\lambda .
\]
If $\SigF\approx UCU^\top$ with $U\in\R^{d\times r}$ and $r\ll d$, Woodbury
gives
\begin{equation}
  (\lambda\Id+UCU^\top)^{-1}z
  =
  \lambda^{-1}z
  -
  \lambda^{-1}U
  \left(C^{-1}+\lambda^{-1}U^\top U\right)^{-1}
  U^\top\lambda^{-1}z .
  \label{eq:supp_woodbury}
\end{equation}
Once the low-rank representation is available, a Woodbury apply costs
$O(dr+r^3)$ when the small $r\times r$ solve is factored on demand, or
$O(dr+r^2)$ if that factorization is cached across repeated applies.  This is
attractive when ensemble uncertainty lies in a low-dimensional latent subspace,
for example when only the final linear head or a local descriptor basis is
Bayesian.

\medskip\noindent\emph{Far-field elimination for crystalline defects.}
In a defect supercell, write $x=(x_c,x_f)$ for core and far-field degrees of
freedom.  A harmonic far-field approximation gives
\begin{equation}
  E(x_c,x_f)
  \approx
  E_c(x_c)+\frac12 x_f^\top K_{ff}x_f+x_f^\top K_{fc}x_c ,
  \label{eq:supp_farfield_energy}
\end{equation}
so the far field can be eliminated by
\[
  x_f^\star(x_c)=-K_{ff}^{-1}K_{fc}x_c .
\]
The inverse action of $K_{ff}$ can be evaluated with lattice Green functions
or higher-order elastic boundary conditions
\cite{trinkle2008lattice,braun2025higher}.  The saddle search is then
performed on the core variables with an elastic Schur-complement correction.
If uncertainty is localized near the core, the covariance metric has the
approximate form
\[
  \SigF(x)\approx
  \begin{bmatrix}
    \Sigma_{cc}(x_c) & \Sigma_{cf}(x_c)\\
    \Sigma_{fc}(x_c) & 0
  \end{bmatrix}
  +\sigma_{\rm far}^2\Id,
\]
where $\sigma_{\rm far}$ is a small calibration floor.  This reduces both the
stochastic dimension and the number of active-learning labels needed in the
elastic far field.

\section{Calibration, Shrinkage, and Energy-Variance Differencing}
\label{sec:supp_calibration}

The metric is only as useful as the covariance scale supplied to it.  Calibration
therefore enters before optimization: it rescales ensemble spread into an
operator whose directional variances have the intended coverage.

The raw ensemble covariance is calibrated against high-fidelity validation
forces.  For samples $\{(x^{(q)},F_\star^{(q)})\}_{q=1}^{Q}$, let
$r^{(q)}=F_\star^{(q)}-\bar F_M(x^{(q)})$ and let $S^{(q)}$ denote the raw
ensemble covariance.

\emph{Likelihood scaling.}  A scalar calibration factor $s_{\rm cal}^2$ is
obtained from
\begin{equation}
  \min_{s^2>0}
  \sum_{q=1}^{Q}
  \left\{
    \log\det\big(s^2 S^{(q)}+\sigma_{\rm floor}^2\mathbf I\big)
    +
    (r^{(q)})^\top
    \big(s^2 S^{(q)}+\sigma_{\rm floor}^2\mathbf I\big)^{-1}
    r^{(q)}
  \right\}.
  \label{eq:supp_calibration_nll}
\end{equation}
A blockwise version replaces $s^2$ by factors $s_\ell^2$ for local
environments or atomic species.  The Hessian-vector calibration factor
$s_H$ in the Dimer update is obtained by applying the same likelihood with
force residuals replaced by validation Hessian-vector residuals.  These
validation products may be computed by centered finite differences of
reference forces at $x\pm hv$ or by direct reference Hessian-vector products
when the high-fidelity model provides them.

\emph{Coverage criterion.}  For more conservative defect-geometry calibration,
$s_{\rm cal}$ is chosen as the smallest value such that empirical coverage of
\begin{equation}
  (r^{(q)})^\top
  \big(s_{\rm cal}^2S^{(q)}+\sigma_{\rm floor}^2\mathbf I\big)^{-1}
  r^{(q)}
  \le \chi^2_{d,1-\delta}
  \label{eq:supp_coverage_calibration}
\end{equation}
matches a prescribed confidence level.  The likelihood criterion is smoother;
the coverage criterion is more conservative for rare defect geometries.

\emph{Shrinkage.}  Finite ensembles produce noisy covariance eigenvectors.  We
allow a shrinkage form
\begin{equation}
  \widehat\SigF_{\rm shr}(x)
  =
  s_{\rm cal}^2\!\left[
  (1-\rho)\widehat S_M(x)
  +
  \rho\,\Pi_{\mathcal B}\widehat S_M(x)
  \right]
  +
  \sigma_{\rm floor}^2\mathbf I,
  \qquad 0\le\rho\le1,
  \label{eq:supp_shrinkage}
\end{equation}
where $\Pi_{\mathcal B}$ projects onto a chosen block sparsity pattern, for
example atomwise $3\times3$ blocks or overlapping neighbor clusters.  Large
$\rho$ sacrifices long-range error correlations for a more stable inverse
metric; small $\rho$ preserves correlations but may amplify ensemble noise
through $G=(\widehat\SigF+\lambda\mathbf I)^{-1}$.

\emph{Energy-variance differencing.}  When only ensemble energies are
available, a directional force covariance can be estimated from
\begin{equation}
  u^\top\SigF(x)u
  \approx
  \Var_m\!\left[
    -\frac{E^{(m)}(x+\epsilon u)-E^{(m)}(x-\epsilon u)}{2\epsilon}
  \right] .
  \label{eq:supp_energy_variance_diff}
\end{equation}
This estimator is well-suited to low-rank probing rather than to dense
$d\times d$ assembly; finite differences of the scalar variance
$\widehat\sigma_E^2(x)$ alone are not, in general, equal to force-error
covariance and should be used only as a heuristic score.

\section{Parameter Selection and Interpretation}
\label{sec:supp_parameters}

The regularization $\lambda$ controls the balance between deterministic saddle
search and uncertainty damping.  A practical scale is
\begin{equation}
  \lambda
  =
  c_\lambda\,{\rm median}_{i}
  \left(
    \frac{\tr\widehat\SigF(x_i)}{d}
  \right)
  +
  \lambda_{\min},
  \label{eq:supp_lambda_rule}
\end{equation}
with $c_\lambda$ between $0.1$ and $1$ and a small physical floor
$\lambda_{\min}$.  Early iterations should avoid very small $\lambda$, since an
uncalibrated inverse covariance can overfit ensemble noise.  After the path
enters a stable tube and calibration improves, $\lambda$ may be reduced while
retaining the deterministic MEP zero set of $\barE$.  If coverage checks show
underdispersion, $s_{\rm cal}$ should be increased before $\lambda$ is reduced;
if the covariance is deliberately inflated, the active-learning trigger should
use the same inflated scale.

The penalty weight $\gamma_k$ is different: it is a transient stabilizer and
active-learning guide, not part of the final saddle equation unless a
risk-regularized transition path is intended.  For
$\alpha_k\asymp k^{-a}$, $1/2<a\le1$, one admissible schedule is
\[
  \gamma_k=\gamma_0(1+k/k_0)^{-p},
  \qquad p>1-a
\]
so that $\sum_k\alpha_k\gamma_k<\infty$.  In finite computations one may hold
$\gamma$ fixed until the first active-learning round and then decay it after
the maximum covariance score falls below threshold.

The method is closer to an anisotropic trust-region strategy than to a purely
Bayesian prior: $\lambda$ controls how strongly uncertain force directions are
damped in the metric, while $\gamma_k$ controls a transient preference against
high-uncertainty regions, so the two should be reported separately.  For Dimer
finite differences, the asymptotic condition
$\sum_k\alpha_k h_k^2<\infty$ additionally requires $h_k\to0$; fixed
finite-difference lengths in finite numerical tests produce a deterministic
bias floor rather than an asymptotic zero-bias limit.

\begin{table}[H]
\footnotesize
\centering
\setlength{\tabcolsep}{3pt}
\caption{Numerical parameters used in the reported benchmarks.  Step sizes are
the values used before trust-radius clipping; covariance metrics are normalized
to have trace equal to the configuration dimension in the finite-step
experiments.}
\label{tab:benchmark_parameters}
\begin{tabular}{p{0.18\linewidth}p{0.35\linewidth}p{0.39\linewidth}}
\toprule
Benchmark & Shared settings & Method-specific settings \\
\midrule
2D analytic NEB benchmark
&
$n=21$ images, $500$ iterations, $200$ paired seeds,
$k_s=2.0$, $\alpha=0.045$, trust radius $0.028$,
force-noise multiplier $10.0$, reparametrization every $20$ iterations.
Default covariance: $\sigma_t^{({\rm amp})}=0.030$,
$\sigma_n^{({\rm amp})}=0.260$, rotation angle $0$, covariance floors
$0.012$, $0.020$, and isotropic floor $0.006$.  The rate-validation diagnostic
uses the same settings with $80$ seeds, $60$ iterations, and per-iteration
recording.
&
Full UA and diagonal UA use $\lambda=0.006$ and
$\gamma_k=0.004(1+k/180)^{-1.25}$; the metric-only ablation uses the same
$\lambda$ with $\gamma_k=0$; the penalty-only ablation uses the same
$\gamma_k$ without covariance projection; stochastic NEB uses neither metric
nor penalty.  The AL baseline refreshes every $25$ iterations and labels the
two highest-uncertainty interior images. \\
\midrule
2D covariance-structure sweep
&
Same NEB settings as the 2D analytic benchmark, with $16$ paired seeds per
cell on a $7\times5$ grid.
&
The principal-axis rotation grid is
$\theta\in\{0,\pi/12,\pi/6,\pi/4,\pi/3,5\pi/12,\pi/2\}$; the normal-amplitude
grid is $\sigma_n^{({\rm amp})}\in\{0.05,0.10,0.18,0.26,0.36\}$, with
$\sigma_t^{({\rm amp})}=0.030$.  Full UA, diagonal UA, and stochastic NEB
otherwise use the settings above. \\
\midrule
2D Dimer benchmark
&
$260$ iterations, $200$ paired seeds, initial center
$(-0.62,0.02)$, initial orientation $(0.8,0.6)/\|(0.8,0.6)\|$,
force-noise multiplier $3.0$, Dimer length $h=0.055$.
&
Translation step $\alpha=0.035$, rotation step $\beta=0.018$, translation
trust radius $0.035$, angular trust radius $0.18$, force-metric regularization
$\lambda=0.018$, HVP-metric regularization $\lambda_H=0.030$.  The reported
finite test uses fixed $h$ rather than an adaptive $\eta_H$ trigger. \\
\midrule
bcc W-vacancy benchmark
&
$4\times4\times4$ bcc supercell with one vacancy ($127$ atoms), $n=7$ images,
$24$ paired seeds, $340$ stochastic iterations, $k_s=1.1\,{\rm eV}/\angstrom^2$,
$\alpha=0.018$, trust radius $0.055\,\angstrom$.  The deterministic reference
uses the same image count and $320$ NEB iterations.
&
Full UA and diagonal UA use $\lambda=0.020$; diagonal UA keeps only
$\diag\SigF$.  The covariance model uses core radius $4.2\,\angstrom$,
midpoint width $0.30$, noise floor $0.010\,{\rm eV}/\angstrom$, parallel
amplitude $0.045\,{\rm eV}/\angstrom$, and transverse amplitude
$0.350\,{\rm eV}/\angstrom$; stochastic NEB uses the same noise samples
without covariance weighting. \\
\bottomrule
\end{tabular}
\end{table}

\section{Observed Transient Convergence Rate}
\label{sec:supp_rate_validation}

Section~\ref{main-sec:numerics} uses this diagnostic as a numerical consistency check
for Proposition~\ref{main-prop:rate}, which gives a local $O(1/k)$
upper-bound scale for $\E[\cR(X_k)]$ under the strongly contractive
stochastic-approximation assumptions.  The corresponding plot is shown in
Figure~\ref{fig:supp_rate_validation}; the details below record the fitted
transient range.

\begin{figure}[h]
\centering
\includegraphics[width=.82\textwidth]{figures/convergence_rate_validation.pdf}
\caption{Observed transient convergence rate on the 2D analytic benchmark, averaged over $80$ stochastic seeds.  Left: mean squared NEB residual decay with a scaled $1/k$ reference; the shaded region lies outside the fitted range.  Right: empirical log--log slopes fitted over $k\in[5,40]$ against the theoretical $-1$ guide.}
\label{fig:supp_rate_validation}
\end{figure}

Over $k\in[5,40]$, the empirical log--log slopes of
$\E[\mathcal R(X_k)]$ range from $-1.43$ (stochastic NEB) to $-1.26$
(diag), slightly steeper than $-1$ because early iterates also benefit from
near-deterministic descent.  Beyond $k\approx50$ the iterates reach a
bias-dominated plateau, outside the local rate regime of Proposition~\ref{main-prop:rate}.

\section{Additional Dimer Diagnostic}
\label{sec:supp_dimer_diagnostic}

Figure~\ref{fig:supp_dimer_benchmark} records the trajectories and residual
distributions for the synthetic Dimer refinement test reported in
\S\ref{main-sec:numerics_dimer}.

\begin{figure}[h]
\centering
\includegraphics[width=\textwidth]{figures/ua_dimer_benchmark.pdf}
\caption{Synthetic Dimer test.  (A) Representative center trajectories.  (B) Mean reflected-gradient residual over $200$ seeds.  (C) Final residual distribution.  Covariance weighting lowers the anisotropic-noise residual floor; together with the nearly unchanged distance-to-saddle success rates reported in the main text, this indicates a refinement effect rather than a change of saddle basin.}
\label{fig:supp_dimer_benchmark}
\end{figure}

\begingroup
\footnotesize
\enlargethispage{3\baselineskip}
\bibliographystyle{siamplain}
\bibliography{bib}
\endgroup

\end{document}


==> anc/supp_source/ua_stochastic_saddle_search_supp.thm <==
\contentsline {proposition}{{Proposition}{SM2.1}{Three-error decomposition of the barrier}}{4}{theorem.15}%
\contentsline {proof}{{Proof}{1}{}}{5}{proof.17}%
\contentsline {remark}{{Remark}{SM3.1}{Merit function and limiting equation}}{7}{theorem.27}%

